Flux tubes in QCD at finite temperature

We present results for the chromo-electric field generated by a static quark-antiquark pair at finite temperature, in lattice QCD with 2+1 dynamical staggered fermions at physical quark masses. We investigate the evolution of the field as the temperature increases through and beyond the chiral transition. For all the temperatures considered we find clear evidence of a chromo-magnetic current and of a longitudinal nonperturbative chromo-electric field that stays almost uniform along the flux tube. In the high-temperature region the magnitude of the flux-tube field is determined by an effective string tension that decreases exponentially as the temperature increases, while the flux-tube width decreases according to an inverse-temperature law. Our results suggest that beyond the chiral pseudocritical temperature the quark-antiquark system can be characterized by a screened string tension.

==> anc/ENP_0.963_0.4333_128.agr <==
# Grace project file
#
@version 50125
@page size 842, 595
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Wed Aug 20 09:13:09 2025"
@with string
@    string on
@    string loctype view
@    string 0.158890290038, 0.928121059268
@    string color 1
@    string rot 0
@    string font 2
@    string just 0
@    string char size 1.250000
@    string def "\f{Times-Bold}QCD\s2+1\N m\s\f{Symbol}p\N\f{Times-Bold} = 140 MeV"
@with string
@    string on
@    string loctype view
@    string 0.523163773706, 0.92563917118
@    string color 1
@    string rot 0
@    string font 2
@    string just 0
@    string char size 1.250000
@    string def "d = 0.963  fm    x\sl\N = 0.4333  fm"
@with string
@    string on
@    string loctype view
@    string 0.414880201765, 0.868852459017
@    string color 1
@    string rot 0
@    string font 2
@    string just 0
@    string char size 1.250000
@    string def "T = 128 MeV"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world -1.5, -0.01, 1.5, 0.23
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 0.850000, 0.850000
@    title ""
@    title font 2
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 2
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 2.0
@    xaxis  label "x\st\N [fm]"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 2
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.5
@    xaxis  tick minor ticks 0
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 2.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 2.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 2
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 2.0
@    yaxis  label "E\SNP\N(x\st\N) [GeV\S2\N]"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 2
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.05
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 2.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 2.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 2
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.6, 0.8
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 0
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 2
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydy
@    s0 symbol 2
@    s0 symbol size 0.700000
@    s0 symbol color 2
@    s0 symbol pattern 1
@    s0 symbol fill color 2
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 2.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 0
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 2
@    s0 errorbar pattern 1
@    s0 errorbar size 0.250000
@    s0 errorbar linewidth 2.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 2.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "/Users/cea/paolo/TubiFlusso/Lattice-FluxTube-2023/QCD-Temperature-2025/NewOperator/NumericalResults/R=0.963fm-NEW-2025/T=128MeV/EX_NP_0.963_0.4333_128_anti.dat"
@    s0 legend  ""
@    s1 hidden false
@    s1 type xydy
@    s1 symbol 1
@    s1 symbol size 0.700000
@    s1 symbol color 1
@    s1 symbol pattern 1
@    s1 symbol fill color 1
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 2.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 0
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 1
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 1
@    s1 errorbar pattern 1
@    s1 errorbar size 0.250000
@    s1 errorbar linewidth 2.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 2.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "/Users/cea/paolo/TubiFlusso/Lattice-FluxTube-2023/QCD-Temperature-2025/NewOperator/NumericalResults/R=0.963fm-NEW-2025/T=128MeV/EX_NP_0.963_0.4333_128.dat"
@    s1 legend  ""
@target G0.S0
@type xydy
-1.44438 -0.004378 0.003477
-1.348088 -0.002221 0.004137
-1.251796 -0.00379 0.004842
-1.155504 -0.002744 0.005516
-1.059212 -0.001582 0.006149
-0.96292 0.002491 0.006722
-0.866628 0.00859 0.007248
-0.770336 0.017476 0.007672
-0.674044 0.03019 0.008042
-0.577752 0.043587 0.008392
-0.48146 0.061548 0.008728
-0.385168 0.08734 0.009087
-0.288876 0.12093 0.009444
-0.192584 0.156705 0.009827
-0.096292 0.183855 0.010221
0 0.198592 0.01076
0.096292 0.183855 0.010221
0.192584 0.156705 0.009827
0.288876 0.12093 0.009444
0.385168 0.08734 0.009087
0.48146 0.061548 0.008728
0.577752 0.043587 0.008392
0.674044 0.03019 0.008042
0.770336 0.017476 0.007672
0.866628 0.00859 0.007248
0.96292 0.002491 0.006722
1.059212 -0.001582 0.006149
1.155504 -0.002744 0.005516
1.251796 -0.00379 0.004842
1.348088 -0.002221 0.004137
1.44438 -0.004378 0.003477
&
@target G0.S1
@type xydy
-1.44438 -0.00111 0.003444
-1.348088 0.003639 0.004154
-1.251796 0.005942 0.004944
-1.155504 0.008862 0.005658
-1.059212 0.010551 0.00624
-0.96292 0.01339 0.006727
-0.866628 0.018271 0.007176
-0.770336 0.028599 0.007607
-0.674044 0.039208 0.008052
-0.577752 0.053067 0.008446
-0.48146 0.073813 0.008846
-0.385168 0.101805 0.009217
-0.288876 0.135231 0.009602
-0.192584 0.169456 0.009979
-0.096292 0.196639 0.01034
0 0.207506 0.010835
0.096292 0.196639 0.01034
0.192584 0.169456 0.009979
0.288876 0.135231 0.009602
0.385168 0.101805 0.009217
0.48146 0.073813 0.008846
0.577752 0.053067 0.008446
0.674044 0.039208 0.008052
0.770336 0.028599 0.007607
0.866628 0.018271 0.007176
0.96292 0.01339 0.006727
1.059212 0.010551 0.00624
1.155504 0.008862 0.005658
1.251796 0.005942 0.004944
1.348088 0.003639 0.004154
1.44438 -0.00111 0.003444
&


==> anc/ENP_0.963_0.4333_205.agr <==
# Grace project file
#
@version 50125
@page size 842, 595
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Wed Aug 20 11:36:17 2025"
@with string
@    string on
@    string loctype view
@    string 0.158890290038, 0.928121059268
@    string color 1
@    string rot 0
@    string font 2
@    string just 0
@    string char size 1.250000
@    string def "\f{Times-Bold}QCD\s2+1\N m\s\f{Symbol}p\N\f{Times-Bold} = 140 MeV"
@with string
@    string on
@    string loctype view
@    string 0.523163773706, 0.92563917118
@    string color 1
@    string rot 0
@    string font 2
@    string just 0
@    string char size 1.250000
@    string def "d = 0.963  fm    x\sl\N = 0.4333  fm"
@with string
@    string on
@    string loctype view
@    string 0.414880201765, 0.868852459017
@    string color 1
@    string rot 0
@    string font 2
@    string just 0
@    string char size 1.250000
@    string def "T = 205 MeV"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world -1.5, -0.002, 1.5, 0.021
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 0.850000, 0.850000
@    title ""
@    title font 2
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 2
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 2.0
@    xaxis  label "x\st\N [fm]"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 2
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.5
@    xaxis  tick minor ticks 0
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 2.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 2.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 2
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 2.0
@    yaxis  label "E\SNP\N(x\st\N) [GeV\S2\N]"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 2
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.005
@    yaxis  tick minor ticks 0
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 2.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 2.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 2
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.6, 0.8
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 0
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 2
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s1 hidden false
@    s1 type xydy
@    s1 symbol 2
@    s1 symbol size 0.700000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 2.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 0
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 1
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 0.250000
@    s1 errorbar linewidth 2.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 2.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "/Users/cea/paolo/TubiFlusso/Lattice-FluxTube-2023/QCD-Temperature-2025/NewOperator/NumericalResults/R=0.963fm-NEW-2025/T=205MeV/EX_NP_0.963_0.4333_205_anti.dat"
@    s1 legend  ""
@    s2 hidden false
@    s2 type xydy
@    s2 symbol 1
@    s2 symbol size 0.700000
@    s2 symbol color 1
@    s2 symbol pattern 1
@    s2 symbol fill color 1
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 2.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 0
@    s2 line linestyle 1
@    s2 line linewidth 1.0
@    s2 line color 1
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 1
@    s2 errorbar pattern 1
@    s2 errorbar size 0.250000
@    s2 errorbar linewidth 2.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 2.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "/Users/cea/paolo/TubiFlusso/Lattice-FluxTube-2023/QCD-Temperature-2025/NewOperator/NumericalResults/R=0.963fm-NEW-2025/T=205MeV/EX_NP_0.963_0.4333_205.dat"
@    s2 legend  ""
@target G0.S1
@type xydy
-1.44438 0.000251 0.0003
-1.348088 0.000273 0.00036
-1.251796 0.000267 0.000425
-1.155504 0.000142 0.000485
-1.059212 0.000227 0.000536
-0.96292 0.00028 0.00058
-0.866628 0.000469 0.00062
-0.770336 0.000493 0.000658
-0.674044 0.00039 0.000692
-0.577752 0.000955 0.000725
-0.48146 0.002019 0.000756
-0.385168 0.003977 0.000785
-0.288876 0.006986 0.000816
-0.192584 0.010612 0.000846
-0.096292 0.013674 0.000876
0 0.015046 0.000916
0.096292 0.013674 0.000876
0.192584 0.010612 0.000846
0.288876 0.006986 0.000816
0.385168 0.003977 0.000785
0.48146 0.002019 0.000756
0.577752 0.000955 0.000725
0.674044 0.00039 0.000692
0.770336 0.000493 0.000658
0.866628 0.000469 0.00062
0.96292 0.00028 0.00058
1.059212 0.000227 0.000536
1.155504 0.000142 0.000485
1.251796 0.000267 0.000425
1.348088 0.000273 0.00036
1.44438 0.000251 0.0003
&
@target G0.S2
@type xydy
-1.44438 -0.000477 0.000302
-1.348088 -0.000404 0.000359
-1.251796 -0.000401 0.000421
-1.155504 -0.000503 0.000477
-1.059212 -0.00064 0.000529
-0.96292 -0.000394 0.000577
-0.866628 -0.000188 0.000623
-0.770336 0.000161 0.000662
-0.674044 0.000716 0.0007
-0.577752 0.001297 0.000733
-0.48146 0.002667 0.000764
-0.385168 0.004571 0.000794
-0.288876 0.007097 0.000824
-0.192584 0.010155 0.000852
-0.096292 0.012838 0.00088
0 0.014072 0.000921
0.096292 0.012838 0.00088
0.192584 0.010155 0.000852
0.288876 0.007097 0.000824
0.385168 0.004571 0.000794
0.48146 0.002667 0.000764
0.577752 0.001297 0.000733
0.674044 0.000716 0.0007
0.770336 0.000161 0.000662
0.866628 -0.000188 0.000623
0.96292 -0.000394 0.000577
1.059212 -0.00064 0.000529
1.155504 -0.000503 0.000477
1.251796 -0.000401 0.000421
1.348088 -0.000404 0.000359
1.44438 -0.000477 0.000302
&


==> anc/ENP_0.963_0.4333_512.agr <==
# Grace project file
#
@version 50125
@page size 842, 595
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Thu Aug 21 10:18:10 2025"
@with string
@    string on
@    string loctype view
@    string 0.158890290038, 0.928121059268
@    string color 1
@    string rot 0
@    string font 2
@    string just 0
@    string char size 1.250000
@    string def "\f{Times-Bold}QCD\s2+1\N m\s\f{Symbol}p\N\f{Times-Bold} = 140 MeV"
@with string
@    string on
@    string loctype view
@    string 0.523163773706, 0.92563917118
@    string color 1
@    string rot 0
@    string font 2
@    string just 0
@    string char size 1.250000
@    string def "d = 0.963  fm    x\sl\N = 0.4333  fm"
@with string
@    string on
@    string loctype view
@    string 0.414880201765, 0.868852459017
@    string color 1
@    string rot 0
@    string font 2
@    string just 0
@    string char size 1.250000
@    string def "T = 512 MeV"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world -1.5, -0.0002, 1.5, 0.0019
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 0.850000, 0.850000
@    title ""
@    title font 2
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 2
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 2.0
@    xaxis  label "x\st\N [fm]"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 2
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.5
@    xaxis  tick minor ticks 0
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 2.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 2.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 2
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 2.0
@    yaxis  label "E\SNP\N(x\st\N) [GeV\S2\N]"
@    yaxis  label layout para
@    yaxis  label place spec
@    yaxis  label place 0.000000, 0.110000
@    yaxis  label char size 1.500000
@    yaxis  label font 2
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.0005
@    yaxis  tick minor ticks 0
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 2.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 2.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 2
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.6, 0.8
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 0
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 2
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydy
@    s0 symbol 2
@    s0 symbol size 0.700000
@    s0 symbol color 2
@    s0 symbol pattern 1
@    s0 symbol fill color 2
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 2.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 0
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 2
@    s0 errorbar pattern 1
@    s0 errorbar size 0.250000
@    s0 errorbar linewidth 2.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 2.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "/Users/cea/paolo/TubiFlusso/Lattice-FluxTube-2023/QCD-Temperature-2025/NewOperator/NumericalResults/R=0.963fm-NEW-2025/T=512MeV/EX_NP_0.963_0.4333_512_anti.dat"
@    s0 legend  ""
@    s1 hidden false
@    s1 type xydy
@    s1 symbol 1
@    s1 symbol size 0.700000
@    s1 symbol color 1
@    s1 symbol pattern 1
@    s1 symbol fill color 1
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 2.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 0
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 1
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 1
@    s1 errorbar pattern 1
@    s1 errorbar size 0.250000
@    s1 errorbar linewidth 2.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 2.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "/Users/cea/paolo/TubiFlusso/Lattice-FluxTube-2023/QCD-Temperature-2025/NewOperator/NumericalResults/R=0.963fm-NEW-2025/T=512MeV/EX_NP_0.963_0.4333_512.dat"
@    s1 legend  ""
@target G0.S0
@type xydy
-1.44438 -2e-05 1.9e-05
-1.348088 -3.6e-05 2.3e-05
-1.251796 -5e-05 2.7e-05
-1.155504 -5.3e-05 3.1e-05
-1.059212 -5.4e-05 3.5e-05
-0.96292 -5.6e-05 3.8e-05
-0.866628 -6.4e-05 4.2e-05
-0.770336 -7.4e-05 4.5e-05
-0.674044 -8.6e-05 4.8e-05
-0.577752 -9.8e-05 5.1e-05
-0.48146 -8.7e-05 5.4e-05
-0.385168 0 5.6e-05
-0.288876 0.000262 5.9e-05
-0.192584 0.000748 6.1e-05
-0.096292 0.001312 6.3e-05
0 0.001581 6.6e-05
0.096292 0.001312 6.3e-05
0.192584 0.000748 6.1e-05
0.288876 0.000262 5.9e-05
0.385168 0 5.6e-05
0.48146 -8.7e-05 5.4e-05
0.577752 -9.8e-05 5.1e-05
0.674044 -8.6e-05 4.8e-05
0.770336 -7.4e-05 4.5e-05
0.866628 -6.4e-05 4.2e-05
0.96292 -5.6e-05 3.8e-05
1.059212 -5.4e-05 3.5e-05
1.155504 -5.3e-05 3.1e-05
1.251796 -5e-05 2.7e-05
1.348088 -3.6e-05 2.3e-05
1.44438 -2e-05 1.9e-05
&
@target G0.S1
@type xydy
-1.44438 -5e-06 1.9e-05
-1.348088 -3e-06 2.3e-05
-1.251796 -0 2.8e-05
-1.155504 -3e-06 3.2e-05
-1.059212 -6e-06 3.7e-05
-0.96292 -2e-06 4e-05
-0.866628 -1.5e-05 4.3e-05
-0.770336 -3.6e-05 4.6e-05
-0.674044 -6.3e-05 4.9e-05
-0.577752 -8.8e-05 5.2e-05
-0.48146 -8.1e-05 5.4e-05
-0.385168 6e-06 5.5e-05
-0.288876 0.000246 5.7e-05
-0.192584 0.000687 5.8e-05
-0.096292 0.001197 6.1e-05
0 0.001417 6.4e-05
0.096292 0.001197 6.1e-05
0.192584 0.000687 5.8e-05
0.288876 0.000246 5.7e-05
0.385168 6e-06 5.5e-05
0.48146 -8.1e-05 5.4e-05
0.577752 -8.8e-05 5.2e-05
0.674044 -6.3e-05 4.9e-05
0.770336 -3.6e-05 4.6e-05
0.866628 -1.5e-05 4.3e-05
0.96292 -2e-06 4e-05
1.059212 -6e-06 3.7e-05
1.155504 -3e-06 3.2e-05
1.251796 -0 2.8e-05
1.348088 -3e-06 2.3e-05
1.44438 -5e-06 1.9e-05
&


==> anc/MC_0.963_0.4333_128.agr <==
# Grace project file
#
@version 50125
@page size 842, 595
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Tue Aug 19 11:20:11 2025"
@with string
@    string on
@    string loctype view
@    string 0.12590250476, 0.937041020696
@    string color 1
@    string rot 0
@    string font 2
@    string just 0
@    string char size 1.250000
@    string def "\f{Times-Bold}QCD\s2+1\N  m\s\f{Symbol}p\N\f{Times-Bold} = 140 MeV"
@with string
@    string on
@    string loctype view
@    string 0.50298722894, 0.936988477611
@    string color 1
@    string rot 0
@    string font 2
@    string just 0
@    string char size 1.250000
@    string def "d = 0.963  fm   x\sl\N = 0.4333 fm"
@with string
@    string on
@    string loctype view
@    string 0.378310214375, 0.876418663304
@    string color 1
@    string rot 0
@    string font 2
@    string just 0
@    string char size 1.250000
@    string def "T = 128 MeV"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world -1.5, -0.5, 1.5, 0.5
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 0.850000, 0.850000
@    title ""
@    title font 2
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 2
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 2.0
@    xaxis  label "x\st\N [fm]"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 2
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.5
@    xaxis  tick minor ticks 0
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 2.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 2.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 2
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 2.0
@    yaxis  label "rot E(x\st\N) [GeV\S2\N/fm]"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 2
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.1
@    yaxis  tick minor ticks 0
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 2.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 2.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 2
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.6, 0.8
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 0
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 2
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydy
@    s0 symbol 1
@    s0 symbol size 0.700000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 2.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 0
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 0.250000
@    s0 errorbar linewidth 2.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 2.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "/Users/cea/paolo/TubiFlusso/Lattice-FluxTube-2023/QCD-Temperature-2025/NewOperator/NumericalResults/R=0.963fm-NEW-2025/T=128MeV/CURL_E_0.963_0.4333_128.dat"
@    s0 legend  ""
@    s1 hidden false
@    s1 type xydy
@    s1 symbol 2
@    s1 symbol size 0.700000
@    s1 symbol color 2
@    s1 symbol pattern 1
@    s1 symbol fill color 2
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 2.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 0
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 1
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 2
@    s1 errorbar pattern 1
@    s1 errorbar size 0.250000
@    s1 errorbar linewidth 2.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 2.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "/Users/cea/paolo/TubiFlusso/Lattice-FluxTube-2023/QCD-Temperature-2025/NewOperator/NumericalResults/R=0.963fm-NEW-2025/T=128MeV/CURL_E_0.963_0.4333_128_anti.dat"
@    s1 legend  ""
@target G0.S0
@type xydy
-1.396234 -0.049319 0.020251
-1.299942 -0.023914 0.020314
-1.20365 -0.030318 0.020098
-1.107358 -0.017544 0.019622
-1.011066 -0.029478 0.019195
-0.914774 -0.05069 0.019382
-0.818482 -0.107267 0.019116
-0.72219 -0.110172 0.018932
-0.625898 -0.143932 0.018659
-0.529606 -0.215452 0.018406
-0.433314 -0.290713 0.018443
-0.337022 -0.347147 0.018415
-0.24073 -0.355438 0.01865
-0.144438 -0.282301 0.01872
-0.048146 -0.112857 0.026938
0.048146 0.112857 0.026938
0.144438 0.282301 0.01872
0.24073 0.355438 0.01865
0.337022 0.347147 0.018415
0.433314 0.290713 0.018443
0.529606 0.215452 0.018406
0.625898 0.143932 0.018659
0.72219 0.110172 0.018932
0.818482 0.107267 0.019116
0.914774 0.05069 0.019382
1.011066 0.029478 0.019195
1.107358 0.017544 0.019622
1.20365 0.030318 0.020098
1.299942 0.023914 0.020314
1.396234 0.049319 0.020251
&
@target G0.S1
@type xydy
-1.396234 -0.022407 0.020279
-1.299942 0.016303 0.019777
-1.20365 -0.010866 0.019853
-1.107358 -0.012064 0.019783
-1.011066 -0.042299 0.019459
-0.914774 -0.063344 0.019251
-0.818482 -0.092285 0.018793
-0.72219 -0.132045 0.018597
-0.625898 -0.139136 0.018334
-0.529606 -0.186524 0.018347
-0.433314 -0.267866 0.018297
-0.337022 -0.348848 0.018682
-0.24073 -0.371545 0.01905
-0.144438 -0.281968 0.018766
-0.048146 -0.153054 0.026952
0.048146 0.153054 0.026952
0.144438 0.281968 0.018766
0.24073 0.371545 0.01905
0.337022 0.348848 0.018682
0.433314 0.267866 0.018297
0.529606 0.186524 0.018347
0.625898 0.139136 0.018334
0.72219 0.132045 0.018597
0.818482 0.092285 0.018793
0.914774 0.063344 0.019251
1.011066 0.042299 0.019459
1.107358 0.012064 0.019783
1.20365 0.010866 0.019853
1.299942 -0.016303 0.019777
1.396234 0.022407 0.020279
&


==> anc/MC_0.963_0.4333_205.agr <==
# Grace project file
#
@version 50125
@page size 842, 595
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Wed Aug 20 11:19:50 2025"
@with string
@    string on
@    string loctype view
@    string 0.12590250476, 0.937041020696
@    string color 1
@    string rot 0
@    string font 2
@    string just 0
@    string char size 1.250000
@    string def "\f{Times-Bold}QCD\s2+1\N  m\s\f{Symbol}p\N\f{Times-Bold} = 140 MeV"
@with string
@    string on
@    string loctype view
@    string 0.50298722894, 0.936988477611
@    string color 1
@    string rot 0
@    string font 2
@    string just 0
@    string char size 1.250000
@    string def "d = 0.963  fm   x\sl\N = 0.4333 fm"
@with string
@    string on
@    string loctype view
@    string 0.378310214375, 0.876418663304
@    string color 1
@    string rot 0
@    string font 2
@    string just 0
@    string char size 1.250000
@    string def "T = 205 MeV"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world -1.5, -0.041, 1.5, 0.041
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 0.850000, 0.850000
@    title ""
@    title font 2
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 2
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 2.0
@    xaxis  label "x\st\N [fm]"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 2
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.5
@    xaxis  tick minor ticks 0
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 2.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 2.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 2
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 2.0
@    yaxis  label "rot E(x\st\N) [GeV\S2\N/fm]"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 2
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.01
@    yaxis  tick minor ticks 0
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 2.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 2.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 2
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.6, 0.8
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 0
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 2
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydy
@    s0 symbol 2
@    s0 symbol size 0.700000
@    s0 symbol color 2
@    s0 symbol pattern 1
@    s0 symbol fill color 2
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 2.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 0
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 2
@    s0 errorbar pattern 1
@    s0 errorbar size 0.250000
@    s0 errorbar linewidth 2.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 2.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "/Users/cea/paolo/TubiFlusso/Lattice-FluxTube-2023/QCD-Temperature-2025/NewOperator/NumericalResults/R=0.963fm-NEW-2025/T=205MeV/CURL_E_0.963_0.4333_205_anti.dat"
@    s0 legend  ""
@    s2 hidden false
@    s2 type xydy
@    s2 symbol 1
@    s2 symbol size 0.700000
@    s2 symbol color 1
@    s2 symbol pattern 1
@    s2 symbol fill color 1
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 2.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 0
@    s2 line linestyle 1
@    s2 line linewidth 1.0
@    s2 line color 1
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 1
@    s2 errorbar pattern 1
@    s2 errorbar size 0.250000
@    s2 errorbar linewidth 2.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 2.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "/Users/cea/paolo/TubiFlusso/Lattice-FluxTube-2023/QCD-Temperature-2025/NewOperator/NumericalResults/R=0.963fm-NEW-2025/T=205MeV/CURL_E_0.963_0.4333_205.dat"
@    s2 legend  ""
@target G0.S0
@type xydy
-1.396234 -0.000231 0.001739
-1.299942 6e-05 0.001713
-1.20365 0.001303 0.001708
-1.107358 -0.000888 0.001689
-1.011066 -0.000545 0.00165
-0.914774 -0.001961 0.001644
-0.818482 -0.000254 0.001637
-0.72219 0.001077 0.001612
-0.625898 -0.005877 0.001585
-0.529606 -0.011048 0.001579
-0.433314 -0.020332 0.001569
-0.337022 -0.031251 0.001564
-0.24073 -0.037656 0.001585
-0.144438 -0.031798 0.001591
-0.048146 -0.014242 0.002309
0.048146 0.014242 0.002309
0.144438 0.031798 0.001591
0.24073 0.037656 0.001585
0.337022 0.031251 0.001564
0.433314 0.020332 0.001569
0.529606 0.011048 0.001579
0.625898 0.005877 0.001585
0.72219 -0.001077 0.001612
0.818482 0.000254 0.001637
0.914774 0.001961 0.001644
1.011066 0.000545 0.00165
1.107358 0.000888 0.001689
1.20365 -0.001303 0.001708
1.299942 -6e-05 0.001713
1.396234 0.000231 0.001739
&
@target G0.S2
@type xydy
-1.396234 -0.000754 0.00173
-1.299942 -3.5e-05 0.001706
-1.20365 0.001062 0.001691
-1.107358 0.001417 0.001682
-1.011066 -0.002554 0.001676
-0.914774 -0.00214 0.001659
-0.818482 -0.003621 0.001623
-0.72219 -0.005759 0.00161
-0.625898 -0.006042 0.001578
-0.529606 -0.014223 0.00156
-0.433314 -0.019769 0.00156
-0.337022 -0.026242 0.001567
-0.24073 -0.031757 0.00159
-0.144438 -0.027862 0.001628
-0.048146 -0.012818 0.002292
0.048146 0.012818 0.002292
0.144438 0.027862 0.001628
0.24073 0.031757 0.00159
0.337022 0.026242 0.001567
0.433314 0.019769 0.00156
0.529606 0.014223 0.00156
0.625898 0.006042 0.001578
0.72219 0.005759 0.00161
0.818482 0.003621 0.001623
0.914774 0.00214 0.001659
1.011066 0.002554 0.001676
1.107358 -0.001417 0.001682
1.20365 -0.001062 0.001691
1.299942 3.5e-05 0.001706
1.396234 0.000754 0.00173
&


==> anc/MC_0.963_0.4333_512.agr <==
# Grace project file
#
@version 50125
@page size 842, 595
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Thu Aug 21 09:56:20 2025"
@with string
@    string on
@    string loctype view
@    string 0.12590250476, 0.937041020696
@    string color 1
@    string rot 0
@    string font 2
@    string just 0
@    string char size 1.250000
@    string def "\f{Times-Bold}QCD\s2+1\N  m\s\f{Symbol}p\N\f{Times-Bold} = 140 MeV"
@with string
@    string on
@    string loctype view
@    string 0.50298722894, 0.936988477611
@    string color 1
@    string rot 0
@    string font 2
@    string just 0
@    string char size 1.250000
@    string def "d = 0.963  fm   x\sl\N = 0.4333 fm"
@with string
@    string on
@    string loctype view
@    string 0.378310214375, 0.876418663304
@    string color 1
@    string rot 0
@    string font 2
@    string just 0
@    string char size 1.250000
@    string def "T = 512 MeV"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world -1.5, -0.011, 1.5, 0.008
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 0.850000, 0.850000
@    title ""
@    title font 2
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 2
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 2.0
@    xaxis  label "x\st\N [fm]"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.500000
@    xaxis  label font 2
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.5
@    xaxis  tick minor ticks 0
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 2.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 2.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 2
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 2.0
@    yaxis  label "rot E(x\st\N) [GeV\S2\N/fm]"
@    yaxis  label layout para
@    yaxis  label place spec
@    yaxis  label place 0.000000, 0.110000
@    yaxis  label char size 1.500000
@    yaxis  label font 2
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.005
@    yaxis  tick minor ticks 0
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 2.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 2.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 2
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.6, 0.8
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 0
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 2
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s1 hidden false
@    s1 type xydy
@    s1 symbol 1
@    s1 symbol size 0.700000
@    s1 symbol color 1
@    s1 symbol pattern 1
@    s1 symbol fill color 1
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 2.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 0
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 1
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 1
@    s1 errorbar pattern 1
@    s1 errorbar size 0.250000
@    s1 errorbar linewidth 2.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 2.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "/Users/cea/paolo/TubiFlusso/Lattice-FluxTube-2023/QCD-Temperature-2025/NewOperator/NumericalResults/R=0.963fm-NEW-2025/T=512MeV/CURL_E_0.963_0.4333_512.dat"
@    s1 legend  ""
@    s2 hidden false
@    s2 type xydy
@    s2 symbol 2
@    s2 symbol size 0.700000
@    s2 symbol color 2
@    s2 symbol pattern 1
@    s2 symbol fill color 2
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 2.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 0
@    s2 line linestyle 1
@    s2 line linewidth 1.0
@    s2 line color 1
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 2
@    s2 errorbar pattern 1
@    s2 errorbar size 0.250000
@    s2 errorbar linewidth 2.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 2.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "/Users/cea/paolo/TubiFlusso/Lattice-FluxTube-2023/QCD-Temperature-2025/NewOperator/NumericalResults/R=0.963fm-NEW-2025/T=512MeV/CURL_E_0.963_0.4333_512_anti.dat"
@    s2 legend  ""
@target G0.S1
@type xydy
-1.396234 -1.9e-05 0.000103
-1.299942 -2.8e-05 0.000104
-1.20365 3.1e-05 0.000103
-1.107358 2.8e-05 0.000101
-1.011066 -3.9e-05 0.0001
-0.914774 0.000131 0.0001
-0.818482 0.000223 9.9e-05
-0.72219 0.000278 9.7e-05
-0.625898 0.000255 9.3e-05
-0.529606 -6.5e-05 8.6e-05
-0.433314 -0.000905 8e-05
-0.337022 -0.0025 8.5e-05
-0.24073 -0.00457 9.5e-05
-0.144438 -0.005304 0.0001
-0.048146 -0.002278 0.000127
0.048146 0.002278 0.000127
0.144438 0.005304 0.0001
0.24073 0.00457 9.5e-05
0.337022 0.0025 8.5e-05
0.433314 0.000905 8e-05
0.529606 6.5e-05 8.6e-05
0.625898 -0.000255 9.3e-05
0.72219 -0.000278 9.7e-05
0.818482 -0.000223 9.9e-05
0.914774 -0.000131 0.0001
1.011066 3.9e-05 0.0001
1.107358 -2.8e-05 0.000101
1.20365 -3.1e-05 0.000103
1.299942 2.8e-05 0.000104
1.396234 1.9e-05 0.000103
&
@target G0.S2
@type xydy
-1.396234 0.000163 0.0001
-1.299942 0.000147 0.0001
-1.20365 2.8e-05 0.000101
-1.107358 7e-06 0.000102
-1.011066 2.5e-05 0.000101
-0.914774 8.7e-05 0.000101
-0.818482 0.000101 9.9e-05
-0.72219 0.000128 9.9e-05
-0.625898 0.000125 9.9e-05
-0.529606 -0.00012 9.8e-05
-0.433314 -0.000903 9.6e-05
-0.337022 -0.002723 9.8e-05
-0.24073 -0.005042 0.000101
-0.144438 -0.005859 0.000101
-0.048146 -0.002792 0.000129
0.048146 0.002792 0.000129
0.144438 0.005859 0.000101
0.24073 0.005042 0.000101
0.337022 0.002723 9.8e-05
0.433314 0.000903 9.6e-05
0.529606 0.00012 9.8e-05
0.625898 -0.000125 9.9e-05
0.72219 -0.000128 9.9e-05
0.818482 -0.000101 9.9e-05
0.914774 -8.7e-05 0.000101
1.011066 -2.5e-05 0.000101
1.107358 -7e-06 0.000102
1.20365 -2.8e-05 0.000101
1.299942 -0.000147 0.0001
1.396234 -0.000163 0.0001
&


==> anc/distance_sigma_171.agr <==
# Grace project file
#
@version 50125
@page size 841, 595
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Thu Aug 14 20:10:39 2025"
@with string
@    string on
@    string loctype view
@    string 0.389659520807, 0.919293820933
@    string color 1
@    string rot 0
@    string font 2
@    string just 0
@    string char size 1.500000
@    string def "\f{Times-Roman}\f{Times-Bold}QCD\s2+1\N    m\s\f{Symbol}p\N\f{Times-Bold} = 140 MeV  T = 171 MeV"
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, -0.01, 1.5, 0.56
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 2.0
@    xaxis  label "d (fm)"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.400000
@    xaxis  label font 2
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 0.2
@    xaxis  tick minor ticks 1
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 2.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 2.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 2
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 2.0
@    yaxis  label "\f{Times-Bold}\f{ZapfDingbats}4\f{ZapfDingbats}\f{Times-Bold}\f{Symbol}s\f{Times-Bold}\seff\N  (GeV)"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 2
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.1
@    yaxis  tick minor ticks 0
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 2.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 2.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 2
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.85, 0.8
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xydy
@    s0 symbol 1
@    s0 symbol size 1.000000
@    s0 symbol color 1
@    s0 symbol pattern 1
@    s0 symbol fill color 1
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 3.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 0
@    s0 line linestyle 1
@    s0 line linewidth 1.0
@    s0 line color 1
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 1
@    s0 errorbar pattern 1
@    s0 errorbar size 0.200000
@    s0 errorbar linewidth 3.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 3.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "/Users/cea/paolo/TubiFlusso/Lattice-FluxTube-2023/QCD-Temperature-2025/NewOperator/NumericalResults/DistanceBehaviour/distance_sigma_171.dat"
@    s0 legend  ""
@    s2 hidden false
@    s2 type xy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 15
@    s2 symbol pattern 1
@    s2 symbol fill color 15
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 2.5
@    s2 line color 15
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 15
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "/Users/cea/paolo/TubiFlusso/Lattice-FluxTube-2023/QCD-Temperature-2025/NewOperator/NumericalResults/DistanceBehaviour/FIT_FUNCTION.DAT"
@    s2 legend  ""
@    s3 hidden false
@    s3 type xydy
@    s3 symbol 2
@    s3 symbol size 1.000000
@    s3 symbol color 2
@    s3 symbol pattern 1
@    s3 symbol fill color 2
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 3.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 0
@    s3 line linestyle 1
@    s3 line linewidth 1.0
@    s3 line color 2
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 2
@    s3 errorbar pattern 1
@    s3 errorbar size 0.200000
@    s3 errorbar linewidth 3.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 3.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "/Users/cea/paolo/TubiFlusso/Lattice-FluxTube-2023/QCD-Temperature-2025/NewOperator/NumericalResults/DistanceBehaviour/distance_sigma_171_anti.dat"
@    s3 legend  ""
@target G0.S0
@type xydy
0.578 0.323046 0.001097
0.77 0.255999 0.003135
0.963 0.178413 0.005831
1.156 0.092669 0.009268
1.348 0.080565 0.015637
&
@target G0.S2
@type xy
0.3 0.47943795
0.30055556 0.47904861
0.30111111 0.4786596
0.30166667 0.47827089
0.30222222 0.47788251
0.30277778 0.47749444
0.30333333 0.47710668
0.30388889 0.47671924
0.30444444 0.47633211
0.305 0.4759453
0.30555556 0.4755588
0.30611111 0.47517262
0.30666667 0.47478675
0.30722222 0.47440119
0.30777778 0.47401595
0.30833333 0.47363102
0.30888889 0.4732464
0.30944444 0.47286209
0.31 0.4724781
0.31055556 0.47209442
0.31111111 0.47171105
0.31166667 0.47132799
0.31222222 0.47094524
0.31277778 0.4705628
0.31333333 0.47018068
0.31388889 0.46979886
0.31444444 0.46941735
0.315 0.46903616
0.31555556 0.46865527
0.31611111 0.46827469
0.31666667 0.46789442
0.31722222 0.46751446
0.31777778 0.46713481
0.31833333 0.46675547
0.31888889 0.46637643
0.31944444 0.46599771
0.32 0.46561929
0.32055556 0.46524118
0.32111111 0.46486337
0.32166667 0.46448587
0.32222222 0.46410868
0.32277778 0.46373179
0.32333333 0.46335522
0.32388889 0.46297894
0.32444444 0.46260297
0.325 0.46222731
0.32555556 0.46185195
0.32611111 0.4614769
0.32666667 0.46110215
0.32722222 0.46072771
0.32777778 0.46035357
0.32833333 0.45997973
0.32888889 0.4596062
0.32944444 0.45923297
0.33 0.45886004
0.33055556 0.45848742
0.33111111 0.4581151
0.33166667 0.45774308
0.33222222 0.45737136
0.33277778 0.45699995
0.33333333 0.45662884
0.33388889 0.45625802
0.33444444 0.45588751
0.335 0.45551731
0.33555556 0.4551474
0.33611111 0.45477779
0.33666667 0.45440848
0.33722222 0.45403947
0.33777778 0.45367076
0.33833333 0.45330235
0.33888889 0.45293424
0.33944444 0.45256643
0.34 0.45219892
0.34055556 0.4518317
0.34111111 0.45146479
0.34166667 0.45109817
0.34222222 0.45073185
0.34277778 0.45036583
0.34333333 0.4500001
0.34388889 0.44963467
0.34444444 0.44926954
0.345 0.44890471
0.34555556 0.44854017
0.34611111 0.44817592
0.34666667 0.44781198
0.34722222 0.44744833
0.34777778 0.44708497
0.34833333 0.44672191
0.34888889 0.44635914
0.34944444 0.44599667
0.35 0.44563449
0.35055556 0.44527261
0.35111111 0.44491102
0.35166667 0.44454972
0.35222222 0.44418872
0.35277778 0.44382801
0.35333333 0.4434676
0.35388889 0.44310747
0.35444444 0.44274764
0.355 0.4423881
0.35555556 0.44202885
0.35611111 0.4416699
0.35666667 0.44131124
0.35722222 0.44095286
0.35777778 0.44059478
0.35833333 0.44023699
0.35888889 0.43987949
0.35944444 0.43952228
0.36 0.43916536
0.36055556 0.43880873
0.36111111 0.43845239
0.36166667 0.43809634
0.36222222 0.43774058
0.36277778 0.4373851
0.36333333 0.43702992
0.36388889 0.43667502
0.36444444 0.43632042
0.365 0.4359661
0.36555556 0.43561206
0.36611111 0.43525832
0.36666667 0.43490486
0.36722222 0.43455169
0.36777778 0.43419881
0.36833333 0.43384621
0.36888889 0.4334939
0.36944444 0.43314188
0.37 0.43279014
0.37055556 0.43243868
0.37111111 0.43208752
0.37166667 0.43173663
0.37222222 0.43138604
0.37277778 0.43103572
0.37333333 0.4306857
0.37388889 0.43033595
0.37444444 0.42998649
0.375 0.42963732
0.37555556 0.42928842
0.37611111 0.42893981
0.37666667 0.42859149
0.37722222 0.42824344
0.37777778 0.42789568
0.37833333 0.42754821
0.37888889 0.42720101
0.37944444 0.4268541
0.38 0.42650746
0.38055556 0.42616111
0.38111111 0.42581504
0.38166667 0.42546925
0.38222222 0.42512375
0.38277778 0.42477852
0.38333333 0.42443357
0.38388889 0.4240889
0.38444444 0.42374452
0.385 0.42340041
0.38555556 0.42305658
0.38611111 0.42271303
0.38666667 0.42236976
0.38722222 0.42202677
0.38777778 0.42168406
0.38833333 0.42134163
0.38888889 0.42099947
0.38944444 0.42065759
0.39 0.42031599
0.39055556 0.41997467
0.39111111 0.41963362
0.39166667 0.41929285
0.39222222 0.41895236
0.39277778 0.41861214
0.39333333 0.41827221
0.39388889 0.41793254
0.39444444 0.41759315
0.395 0.41725404
0.39555556 0.41691521
0.39611111 0.41657664
0.39666667 0.41623836
0.39722222 0.41590035
0.39777778 0.41556261
0.39833333 0.41522514
0.39888889 0.41488796
0.39944444 0.41455104
0.4 0.4142144
0.40055556 0.41387803
0.40111111 0.41354194
0.40166667 0.41320611
0.40222222 0.41287056
0.40277778 0.41253529
0.40333333 0.41220028
0.40388889 0.41186555
0.40444444 0.41153109
0.405 0.4111969
0.40555556 0.41086298
0.40611111 0.41052933
0.40666667 0.41019596
0.40722222 0.40986285
0.40777778 0.40953002
0.40833333 0.40919746
0.40888889 0.40886516
0.40944444 0.40853314
0.41 0.40820138
0.41055556 0.4078699
0.41111111 0.40753868
0.41166667 0.40720773
0.41222222 0.40687705
0.41277778 0.40654664
0.41333333 0.4062165
0.41388889 0.40588663
0.41444444 0.40555702
0.415 0.40522769
0.41555556 0.40489862
0.41611111 0.40456981
0.41666667 0.40424128
0.41722222 0.40391301
0.41777778 0.403585
0.41833333 0.40325727
0.41888889 0.4029298
0.41944444 0.40260259
0.42 0.40227565
0.42055556 0.40194898
0.42111111 0.40162257
0.42166667 0.40129643
0.42222222 0.40097055
0.42277778 0.40064494
0.42333333 0.40031959
0.42388889 0.3999945
0.42444444 0.39966968
0.425 0.39934513
0.42555556 0.39902083
0.42611111 0.3986968
0.42666667 0.39837304
0.42722222 0.39804953
0.42777778 0.39772629
0.42833333 0.39740331
0.42888889 0.39708059
0.42944444 0.39675814
0.43 0.39643595
0.43055556 0.39611402
0.43111111 0.39579235
0.43166667 0.39547094
0.43222222 0.39514979
0.43277778 0.3948289
0.43333333 0.39450828
0.43388889 0.39418791
0.43444444 0.39386781
0.435 0.39354796
0.43555556 0.39322838
0.43611111 0.39290905
0.43666667 0.39258998
0.43722222 0.39227117
0.43777778 0.39195263
0.43833333 0.39163434
0.43888889 0.3913163
0.43944444 0.39099853
0.44 0.39068101
0.44055556 0.39036376
0.44111111 0.39004676
0.44166667 0.38973001
0.44222222 0.38941353
0.44277778 0.3890973
0.44333333 0.38878133
0.44388889 0.38846561
0.44444444 0.38815015
0.445 0.38783495
0.44555556 0.38752001
0.44611111 0.38720532
0.44666667 0.38689088
0.44722222 0.3865767
0.44777778 0.38626278
0.44833333 0.38594911
0.44888889 0.38563569
0.44944444 0.38532253
0.45 0.38500962
0.45055556 0.38469697
0.45111111 0.38438457
0.45166667 0.38407243
0.45222222 0.38376054
0.45277778 0.3834489
0.45333333 0.38313751
0.45388889 0.38282638
0.45444444 0.3825155
0.455 0.38220488
0.45555556 0.3818945
0.45611111 0.38158438
0.45666667 0.38127451
0.45722222 0.38096489
0.45777778 0.38065552
0.45833333 0.38034641
0.45888889 0.38003754
0.45944444 0.37972893
0.46 0.37942056
0.46055556 0.37911245
0.46111111 0.37880459
0.46166667 0.37849697
0.46222222 0.37818961
0.46277778 0.3778825
0.46333333 0.37757563
0.46388889 0.37726902
0.46444444 0.37696265
0.465 0.37665653
0.46555556 0.37635066
0.46611111 0.37604504
0.46666667 0.37573967
0.46722222 0.37543455
0.46777778 0.37512967
0.46833333 0.37482504
0.46888889 0.37452066
0.46944444 0.37421652
0.47 0.37391264
0.47055556 0.373609
0.47111111 0.3733056
0.47166667 0.37300245
0.47222222 0.37269955
0.47277778 0.3723969
0.47333333 0.37209449
0.47388889 0.37179232
0.47444444 0.3714904
0.475 0.37118873
0.47555556 0.3708873
0.47611111 0.37058612
0.47666667 0.37028518
0.47722222 0.36998448
0.47777778 0.36968403
0.47833333 0.36938383
0.47888889 0.36908386
0.47944444 0.36878414
0.48 0.36848467
0.48055556 0.36818543
0.48111111 0.36788644
0.48166667 0.3675877
0.48222222 0.36728919
0.48277778 0.36699093
0.48333333 0.36669291
0.48388889 0.36639513
0.48444444 0.3660976
0.485 0.3658003
0.48555556 0.36550325
0.48611111 0.36520644
0.48666667 0.36490987
0.48722222 0.36461354
0.48777778 0.36431745
0.48833333 0.3640216
0.48888889 0.36372599
0.48944444 0.36343062
0.49 0.36313549
0.49055556 0.3628406
0.49111111 0.36254596
0.49166667 0.36225154
0.49222222 0.36195737
0.49277778 0.36166344
0.49333333 0.36136975
0.49388889 0.36107629
0.49444444 0.36078308
0.495 0.3604901
0.49555556 0.36019736
0.49611111 0.35990485
0.49666667 0.35961259
0.49722222 0.35932056
0.49777778 0.35902877
0.49833333 0.35873721
0.49888889 0.3584459
0.49944444 0.35815482
0.5 0.35786397
0.50055556 0.35757336
0.50111111 0.35728299
0.50166667 0.35699286
0.50222222 0.35670295
0.50277778 0.35641329
0.50333333 0.35612386
0.50388889 0.35583466
0.50444444 0.3555457
0.505 0.35525698
0.50555556 0.35496849
0.50611111 0.35468023
0.50666667 0.35439221
0.50722222 0.35410442
0.50777778 0.35381686
0.50833333 0.35352954
0.50888889 0.35324245
0.50944444 0.3529556
0.51 0.35266898
0.51055556 0.35238259
0.51111111 0.35209643
0.51166667 0.35181051
0.51222222 0.35152481
0.51277778 0.35123935
0.51333333 0.35095412
0.51388889 0.35066913
0.51444444 0.35038436
0.515 0.35009983
0.51555556 0.34981552
0.51611111 0.34953145
0.51666667 0.34924761
0.51722222 0.348964
0.51777778 0.34868062
0.51833333 0.34839747
0.51888889 0.34811455
0.51944444 0.34783186
0.52 0.34754939
0.52055556 0.34726716
0.52111111 0.34698516
0.52166667 0.34670339
0.52222222 0.34642184
0.52277778 0.34614052
0.52333333 0.34585944
0.52388889 0.34557858
0.52444444 0.34529794
0.525 0.34501754
0.52555556 0.34473736
0.52611111 0.34445742
0.52666667 0.34417769
0.52722222 0.3438982
0.52777778 0.34361893
0.52833333 0.34333989
0.52888889 0.34306108
0.52944444 0.34278249
0.53 0.34250413
0.53055556 0.342226
0.53111111 0.34194809
0.53166667 0.3416704
0.53222222 0.34139295
0.53277778 0.34111571
0.53333333 0.34083871
0.53388889 0.34056192
0.53444444 0.34028537
0.535 0.34000903
0.53555556 0.33973292
0.53611111 0.33945704
0.53666667 0.33918138
0.53722222 0.33890594
0.53777778 0.33863073
0.53833333 0.33835574
0.53888889 0.33808097
0.53944444 0.33780643
0.54 0.33753211
0.54055556 0.33725801
0.54111111 0.33698414
0.54166667 0.33671048
0.54222222 0.33643705
0.54277778 0.33616385
0.54333333 0.33589086
0.54388889 0.3356181
0.54444444 0.33534555
0.545 0.33507323
0.54555556 0.33480113
0.54611111 0.33452925
0.54666667 0.33425759
0.54722222 0.33398615
0.54777778 0.33371493
0.54833333 0.33344394
0.54888889 0.33317316
0.54944444 0.3329026
0.55 0.33263226
0.55055556 0.33236215
0.55111111 0.33209225
0.55166667 0.33182257
0.55222222 0.33155311
0.55277778 0.33128386
0.55333333 0.33101484
0.55388889 0.33074604
0.55444444 0.33047745
0.555 0.33020908
0.55555556 0.32994093
0.55611111 0.329673
0.55666667 0.32940528
0.55722222 0.32913778
0.55777778 0.3288705
0.55833333 0.32860344
0.55888889 0.32833659
0.55944444 0.32806996
0.56 0.32780355
0.56055556 0.32753735
0.56111111 0.32727137
0.56166667 0.32700561
0.56222222 0.32674006
0.56277778 0.32647472
0.56333333 0.3262096
0.56388889 0.3259447
0.56444444 0.32568001
0.565 0.32541554
0.56555556 0.32515128
0.56611111 0.32488724
0.56666667 0.32462341
0.56722222 0.3243598
0.56777778 0.3240964
0.56833333 0.32383321
0.56888889 0.32357024
0.56944444 0.32330748
0.57 0.32304493
0.57055556 0.3227826
0.57111111 0.32252048
0.57166667 0.32225857
0.57222222 0.32199688
0.57277778 0.32173539
0.57333333 0.32147412
0.57388889 0.32121307
0.57444444 0.32095222
0.575 0.32069159
0.57555556 0.32043117
0.57611111 0.32017096
0.57666667 0.31991096
0.57722222 0.31965117
0.57777778 0.31939159
0.57833333 0.31913223
0.57888889 0.31887307
0.57944444 0.31861413
0.58 0.31835539
0.58055556 0.31809687
0.58111111 0.31783855
0.58166667 0.31758045
0.58222222 0.31732255
0.58277778 0.31706486
0.58333333 0.31680739
0.58388889 0.31655012
0.58444444 0.31629306
0.585 0.31603621
0.58555556 0.31577957
0.58611111 0.31552314
0.58666667 0.31526691
0.58722222 0.3150109
0.58777778 0.31475509
0.58833333 0.31449949
0.58888889 0.31424409
0.58944444 0.31398891
0.59 0.31373393
0.59055556 0.31347916
0.59111111 0.31322459
0.59166667 0.31297023
0.59222222 0.31271608
0.59277778 0.31246214
0.59333333 0.3122084
0.59388889 0.31195486
0.59444444 0.31170154
0.595 0.31144842
0.59555556 0.3111955
0.59611111 0.31094279
0.59666667 0.31069028
0.59722222 0.31043798
0.59777778 0.31018589
0.59833333 0.309934
0.59888889 0.30968231
0.59944444 0.30943083
0.6 0.30917955
0.60055556 0.30892848
0.60111111 0.30867761
0.60166667 0.30842694
0.60222222 0.30817648
0.60277778 0.30792622
0.60333333 0.30767617
0.60388889 0.30742632
0.60444444 0.30717667
0.605 0.30692722
0.60555556 0.30667797
0.60611111 0.30642893
0.60666667 0.30618009
0.60722222 0.30593146
0.60777778 0.30568302
0.60833333 0.30543479
0.60888889 0.30518675
0.60944444 0.30493892
0.61 0.30469129
0.61055556 0.30444386
0.61111111 0.30419664
0.61166667 0.30394961
0.61222222 0.30370278
0.61277778 0.30345616
0.61333333 0.30320973
0.61388889 0.30296351
0.61444444 0.30271748
0.615 0.30247166
0.61555556 0.30222603
0.61611111 0.3019806
0.61666667 0.30173538
0.61722222 0.30149035
0.61777778 0.30124552
0.61833333 0.30100089
0.61888889 0.30075646
0.61944444 0.30051222
0.62 0.30026819
0.62055556 0.30002435
0.62111111 0.29978071
0.62166667 0.29953727
0.62222222 0.29929403
0.62277778 0.29905098
0.62333333 0.29880813
0.62388889 0.29856548
0.62444444 0.29832303
0.625 0.29808077
0.62555556 0.29783871
0.62611111 0.29759685
0.62666667 0.29735518
0.62722222 0.29711371
0.62777778 0.29687243
0.62833333 0.29663135
0.62888889 0.29639047
0.62944444 0.29614978
0.63 0.29590929
0.63055556 0.29566899
0.63111111 0.29542889
0.63166667 0.29518898
0.63222222 0.29494927
0.63277778 0.29470976
0.63333333 0.29447043
0.63388889 0.2942313
0.63444444 0.29399237
0.635 0.29375363
0.63555556 0.29351508
0.63611111 0.29327673
0.63666667 0.29303857
0.63722222 0.2928006
0.63777778 0.29256283
0.63833333 0.29232525
0.63888889 0.29208787
0.63944444 0.29185067
0.64 0.29161367
0.64055556 0.29137686
0.64111111 0.29114025
0.64166667 0.29090382
0.64222222 0.29066759
0.64277778 0.29043155
0.64333333 0.2901957
0.64388889 0.28996004
0.64444444 0.28972458
0.645 0.2894893
0.64555556 0.28925422
0.64611111 0.28901933
0.64666667 0.28878462
0.64722222 0.28855011
0.64777778 0.28831579
0.64833333 0.28808166
0.64888889 0.28784772
0.64944444 0.28761397
0.65 0.28738041
0.65055556 0.28714704
0.65111111 0.28691386
0.65166667 0.28668086
0.65222222 0.28644806
0.65277778 0.28621545
0.65333333 0.28598302
0.65388889 0.28575079
0.65444444 0.28551874
0.655 0.28528688
0.65555556 0.28505521
0.65611111 0.28482373
0.65666667 0.28459243
0.65722222 0.28436132
0.65777778 0.2841304
0.65833333 0.28389967
0.65888889 0.28366913
0.65944444 0.28343877
0.66 0.2832086
0.66055556 0.28297862
0.66111111 0.28274882
0.66166667 0.28251921
0.66222222 0.28228979
0.66277778 0.28206055
0.66333333 0.2818315
0.66388889 0.28160263
0.66444444 0.28137395
0.665 0.28114546
0.66555556 0.28091715
0.66611111 0.28068903
0.66666667 0.28046109
0.66722222 0.28023334
0.66777778 0.28000577
0.66833333 0.27977839
0.66888889 0.27955119
0.66944444 0.27932418
0.67 0.27909735
0.67055556 0.27887071
0.67111111 0.27864425
0.67166667 0.27841797
0.67222222 0.27819188
0.67277778 0.27796597
0.67333333 0.27774024
0.67388889 0.2775147
0.67444444 0.27728934
0.675 0.27706416
0.67555556 0.27683917
0.67611111 0.27661436
0.67666667 0.27638973
0.67722222 0.27616528
0.67777778 0.27594102
0.67833333 0.27571694
0.67888889 0.27549304
0.67944444 0.27526932
0.68 0.27504579
0.68055556 0.27482243
0.68111111 0.27459926
0.68166667 0.27437627
0.68222222 0.27415345
0.68277778 0.27393082
0.68333333 0.27370838
0.68388889 0.27348611
0.68444444 0.27326402
0.685 0.27304211
0.68555556 0.27282038
0.68611111 0.27259884
0.68666667 0.27237747
0.68722222 0.27215628
0.68777778 0.27193527
0.68833333 0.27171444
0.68888889 0.2714938
0.68944444 0.27127333
0.69 0.27105303
0.69055556 0.27083292
0.69111111 0.27061299
0.69166667 0.27039323
0.69222222 0.27017366
0.69277778 0.26995426
0.69333333 0.26973504
0.69388889 0.269516
0.69444444 0.26929713
0.695 0.26907845
0.69555556 0.26885994
0.69611111 0.26864161
0.69666667 0.26842345
0.69722222 0.26820548
0.69777778 0.26798768
0.69833333 0.26777005
0.69888889 0.26755261
0.69944444 0.26733534
0.7 0.26711824
0.70055556 0.26690133
0.70111111 0.26668459
0.70166667 0.26646802
0.70222222 0.26625163
0.70277778 0.26603542
0.70333333 0.26581938
0.70388889 0.26560352
0.70444444 0.26538783
0.705 0.26517232
0.70555556 0.26495699
0.70611111 0.26474182
0.70666667 0.26452684
0.70722222 0.26431202
0.70777778 0.26409739
0.70833333 0.26388292
0.70888889 0.26366863
0.70944444 0.26345452
0.71 0.26324057
0.71055556 0.26302681
0.71111111 0.26281321
0.71166667 0.26259979
0.71222222 0.26238654
0.71277778 0.26217347
0.71333333 0.26196057
0.71388889 0.26174784
0.71444444 0.26153528
0.715 0.2613229
0.71555556 0.26111069
0.71611111 0.26089865
0.71666667 0.26068679
0.71722222 0.26047509
0.71777778 0.26026357
0.71833333 0.26005222
0.71888889 0.25984104
0.71944444 0.25963003
0.72 0.2594192
0.72055556 0.25920853
0.72111111 0.25899804
0.72166667 0.25878771
0.72222222 0.25857756
0.72277778 0.25836758
0.72333333 0.25815777
0.72388889 0.25794813
0.72444444 0.25773866
0.725 0.25752936
0.72555556 0.25732023
0.72611111 0.25711127
0.72666667 0.25690248
0.72722222 0.25669386
0.72777778 0.25648541
0.72833333 0.25627712
0.72888889 0.25606901
0.72944444 0.25586107
0.73 0.25565329
0.73055556 0.25544568
0.73111111 0.25523825
0.73166667 0.25503098
0.73222222 0.25482388
0.73277778 0.25461694
0.73333333 0.25441018
0.73388889 0.25420358
0.73444444 0.25399715
0.735 0.25379089
0.73555556 0.25358479
0.73611111 0.25337887
0.73666667 0.25317311
0.73722222 0.25296752
0.73777778 0.25276209
0.73833333 0.25255683
0.73888889 0.25235174
0.73944444 0.25214681
0.74 0.25194205
0.74055556 0.25173746
0.74111111 0.25153303
0.74166667 0.25132877
0.74222222 0.25112468
0.74277778 0.25092075
0.74333333 0.25071699
0.74388889 0.25051339
0.74444444 0.25030996
0.745 0.25010669
0.74555556 0.24990359
0.74611111 0.24970065
0.74666667 0.24949788
0.74722222 0.24929527
0.74777778 0.24909282
0.74833333 0.24889055
0.74888889 0.24868843
0.74944444 0.24848648
0.75 0.24828469
0.75055556 0.24808307
0.75111111 0.24788161
0.75166667 0.24768032
0.75222222 0.24747918
0.75277778 0.24727821
0.75333333 0.24707741
0.75388889 0.24687677
0.75444444 0.24667629
0.755 0.24647597
0.75555556 0.24627582
0.75611111 0.24607582
0.75666667 0.245876
0.75722222 0.24567633
0.75777778 0.24547682
0.75833333 0.24527748
0.75888889 0.2450783
0.75944444 0.24487928
0.76 0.24468042
0.76055556 0.24448173
0.76111111 0.24428319
0.76166667 0.24408482
0.76222222 0.24388661
0.76277778 0.24368856
0.76333333 0.24349067
0.76388889 0.24329294
0.76444444 0.24309537
0.765 0.24289796
0.76555556 0.24270071
0.76611111 0.24250362
0.76666667 0.24230669
0.76722222 0.24210992
0.76777778 0.24191332
0.76833333 0.24171687
0.76888889 0.24152058
0.76944444 0.24132445
0.77 0.24112848
0.77055556 0.24093267
0.77111111 0.24073701
0.77166667 0.24054152
0.77222222 0.24034618
0.77277778 0.24015101
0.77333333 0.23995599
0.77388889 0.23976113
0.77444444 0.23956643
0.775 0.23937189
0.77555556 0.2391775
0.77611111 0.23898327
0.77666667 0.2387892
0.77722222 0.23859529
0.77777778 0.23840154
0.77833333 0.23820794
0.77888889 0.2380145
0.77944444 0.23782122
0.78 0.23762809
0.78055556 0.23743512
0.78111111 0.23724231
0.78166667 0.23704966
0.78222222 0.23685716
0.78277778 0.23666481
0.78333333 0.23647263
0.78388889 0.2362806
0.78444444 0.23608872
0.785 0.235897
0.78555556 0.23570544
0.78611111 0.23551403
0.78666667 0.23532278
0.78722222 0.23513168
0.78777778 0.23494074
0.78833333 0.23474995
0.78888889 0.23455932
0.78944444 0.23436884
0.79 0.23417852
0.79055556 0.23398835
0.79111111 0.23379834
0.79166667 0.23360848
0.79222222 0.23341878
0.79277778 0.23322923
0.79333333 0.23303983
0.79388889 0.23285059
0.79444444 0.2326615
0.795 0.23247256
0.79555556 0.23228378
0.79611111 0.23209515
0.79666667 0.23190667
0.79722222 0.23171835
0.79777778 0.23153018
0.79833333 0.23134216
0.79888889 0.2311543
0.79944444 0.23096659
0.8 0.23077903
0.80055556 0.23059162
0.80111111 0.23040437
0.80166667 0.23021726
0.80222222 0.23003031
0.80277778 0.22984351
0.80333333 0.22965686
0.80388889 0.22947037
0.80444444 0.22928402
0.805 0.22909783
0.80555556 0.22891179
0.80611111 0.2287259
0.80666667 0.22854016
0.80722222 0.22835457
0.80777778 0.22816913
0.80833333 0.22798384
0.80888889 0.22779871
0.80944444 0.22761372
0.81 0.22742888
0.81055556 0.2272442
0.81111111 0.22705966
0.81166667 0.22687527
0.81222222 0.22669104
0.81277778 0.22650695
0.81333333 0.22632301
0.81388889 0.22613922
0.81444444 0.22595558
0.815 0.22577209
0.81555556 0.22558875
0.81611111 0.22540556
0.81666667 0.22522251
0.81722222 0.22503962
0.81777778 0.22485687
0.81833333 0.22467428
0.81888889 0.22449183
0.81944444 0.22430952
0.82 0.22412737
0.82055556 0.22394536
0.82111111 0.22376351
0.82166667 0.2235818
0.82222222 0.22340023
0.82277778 0.22321882
0.82333333 0.22303755
0.82388889 0.22285643
0.82444444 0.22267546
0.825 0.22249463
0.82555556 0.22231395
0.82611111 0.22213342
0.82666667 0.22195303
0.82722222 0.22177279
0.82777778 0.2215927
0.82833333 0.22141275
0.82888889 0.22123295
0.82944444 0.22105329
0.83 0.22087379
0.83055556 0.22069442
0.83111111 0.2205152
0.83166667 0.22033613
0.83222222 0.22015721
0.83277778 0.21997842
0.83333333 0.21979979
0.83388889 0.2196213
0.83444444 0.21944295
0.835 0.21926475
0.83555556 0.21908669
0.83611111 0.21890878
0.83666667 0.21873101
0.83722222 0.21855339
0.83777778 0.21837591
0.83833333 0.21819857
0.83888889 0.21802138
0.83944444 0.21784434
0.84 0.21766743
0.84055556 0.21749067
0.84111111 0.21731406
0.84166667 0.21713758
0.84222222 0.21696125
0.84277778 0.21678507
0.84333333 0.21660902
0.84388889 0.21643312
0.84444444 0.21625737
0.845 0.21608175
0.84555556 0.21590628
0.84611111 0.21573095
0.84666667 0.21555576
0.84722222 0.21538072
0.84777778 0.21520582
0.84833333 0.21503105
0.84888889 0.21485644
0.84944444 0.21468196
0.85 0.21450762
0.85055556 0.21433343
0.85111111 0.21415938
0.85166667 0.21398547
0.85222222 0.2138117
0.85277778 0.21363807
0.85333333 0.21346458
0.85388889 0.21329123
0.85444444 0.21311803
0.855 0.21294496
0.85555556 0.21277204
0.85611111 0.21259925
0.85666667 0.21242661
0.85722222 0.21225411
0.85777778 0.21208174
0.85833333 0.21190952
0.85888889 0.21173743
0.85944444 0.21156549
0.86 0.21139369
0.86055556 0.21122202
0.86111111 0.21105049
0.86166667 0.21087911
0.86222222 0.21070786
0.86277778 0.21053675
0.86333333 0.21036578
0.86388889 0.21019495
0.86444444 0.21002426
0.865 0.20985371
0.86555556 0.20968329
0.86611111 0.20951302
0.86666667 0.20934288
0.86722222 0.20917288
0.86777778 0.20900302
0.86833333 0.2088333
0.86888889 0.20866371
0.86944444 0.20849426
0.87 0.20832495
0.87055556 0.20815578
0.87111111 0.20798674
0.87166667 0.20781784
0.87222222 0.20764908
0.87277778 0.20748046
0.87333333 0.20731197
0.87388889 0.20714362
0.87444444 0.20697541
0.875 0.20680733
0.87555556 0.20663939
0.87611111 0.20647159
0.87666667 0.20630392
0.87722222 0.20613639
0.87777778 0.20596899
0.87833333 0.20580173
0.87888889 0.20563461
0.87944444 0.20546762
0.88 0.20530077
0.88055556 0.20513405
0.88111111 0.20496747
0.88166667 0.20480102
0.88222222 0.20463471
0.88277778 0.20446853
0.88333333 0.20430249
0.88388889 0.20413658
0.88444444 0.20397081
0.885 0.20380517
0.88555556 0.20363967
0.88611111 0.2034743
0.88666667 0.20330907
0.88722222 0.20314397
0.88777778 0.202979
0.88833333 0.20281417
0.88888889 0.20264947
0.88944444 0.20248491
0.89 0.20232048
0.89055556 0.20215618
0.89111111 0.20199202
0.89166667 0.20182799
0.89222222 0.20166409
0.89277778 0.20150033
0.89333333 0.2013367
0.89388889 0.2011732
0.89444444 0.20100983
0.895 0.2008466
0.89555556 0.2006835
0.89611111 0.20052053
0.89666667 0.2003577
0.89722222 0.20019499
0.89777778 0.20003242
0.89833333 0.19986998
0.89888889 0.19970768
0.89944444 0.1995455
0.9 0.19938346
0.90055556 0.19922155
0.90111111 0.19905977
0.90166667 0.19889812
0.90222222 0.1987366
0.90277778 0.19857521
0.90333333 0.19841396
0.90388889 0.19825283
0.90444444 0.19809184
0.905 0.19793098
0.90555556 0.19777024
0.90611111 0.19760964
0.90666667 0.19744917
0.90722222 0.19728883
0.90777778 0.19712862
0.90833333 0.19696854
0.90888889 0.19680859
0.90944444 0.19664876
0.91 0.19648907
0.91055556 0.19632951
0.91111111 0.19617008
0.91166667 0.19601078
0.91222222 0.1958516
0.91277778 0.19569256
0.91333333 0.19553365
0.91388889 0.19537486
0.91444444 0.1952162
0.915 0.19505767
0.91555556 0.19489928
0.91611111 0.19474101
0.91666667 0.19458286
0.91722222 0.19442485
0.91777778 0.19426696
0.91833333 0.19410921
0.91888889 0.19395158
0.91944444 0.19379408
0.92 0.1936367
0.92055556 0.19347946
0.92111111 0.19332234
0.92166667 0.19316535
0.92222222 0.19300849
0.92277778 0.19285175
0.92333333 0.19269515
0.92388889 0.19253867
0.92444444 0.19238231
0.925 0.19222609
0.92555556 0.19206999
0.92611111 0.19191401
0.92666667 0.19175817
0.92722222 0.19160245
0.92777778 0.19144685
0.92833333 0.19129139
0.92888889 0.19113605
0.92944444 0.19098083
0.93 0.19082574
0.93055556 0.19067078
0.93111111 0.19051594
0.93166667 0.19036123
0.93222222 0.19020665
0.93277778 0.19005219
0.93333333 0.18989785
0.93388889 0.18974364
0.93444444 0.18958956
0.935 0.1894356
0.93555556 0.18928177
0.93611111 0.18912806
0.93666667 0.18897447
0.93722222 0.18882102
0.93777778 0.18866768
0.93833333 0.18851447
0.93888889 0.18836139
0.93944444 0.18820842
0.94 0.18805559
0.94055556 0.18790287
0.94111111 0.18775028
0.94166667 0.18759782
0.94222222 0.18744548
0.94277778 0.18729326
0.94333333 0.18714117
0.94388889 0.1869892
0.94444444 0.18683735
0.945 0.18668563
0.94555556 0.18653402
0.94611111 0.18638255
0.94666667 0.18623119
0.94722222 0.18607996
0.94777778 0.18592885
0.94833333 0.18577787
0.94888889 0.185627
0.94944444 0.18547626
0.95 0.18532564
0.95055556 0.18517515
0.95111111 0.18502477
0.95166667 0.18487452
0.95222222 0.18472439
0.95277778 0.18457438
0.95333333 0.1844245
0.95388889 0.18427473
0.95444444 0.18412509
0.955 0.18397557
0.95555556 0.18382617
0.95611111 0.18367689
0.95666667 0.18352773
0.95722222 0.1833787
0.95777778 0.18322978
0.95833333 0.18308099
0.95888889 0.18293232
0.95944444 0.18278376
0.96 0.18263533
0.96055556 0.18248702
0.96111111 0.18233883
0.96166667 0.18219076
0.96222222 0.18204281
0.96277778 0.18189498
0.96333333 0.18174727
0.96388889 0.18159968
0.96444444 0.18145221
0.965 0.18130486
0.96555556 0.18115763
0.96611111 0.18101051
0.96666667 0.18086352
0.96722222 0.18071665
0.96777778 0.1805699
0.96833333 0.18042326
0.96888889 0.18027675
0.96944444 0.18013035
0.97 0.17998407
0.97055556 0.17983791
0.97111111 0.17969187
0.97166667 0.17954595
0.97222222 0.17940015
0.97277778 0.17925447
0.97333333 0.1791089
0.97388889 0.17896345
0.97444444 0.17881812
0.975 0.17867291
0.97555556 0.17852782
0.97611111 0.17838284
0.97666667 0.17823798
0.97722222 0.17809324
0.97777778 0.17794862
0.97833333 0.17780412
0.97888889 0.17765973
0.97944444 0.17751546
0.98 0.1773713
0.98055556 0.17722727
0.98111111 0.17708335
0.98166667 0.17693954
0.98222222 0.17679586
0.98277778 0.17665229
0.98333333 0.17650883
0.98388889 0.1763655
0.98444444 0.17622228
0.985 0.17607917
0.98555556 0.17593619
0.98611111 0.17579332
0.98666667 0.17565056
0.98722222 0.17550792
0.98777778 0.1753654
0.98833333 0.17522299
0.98888889 0.1750807
0.98944444 0.17493852
0.99 0.17479646
0.99055556 0.17465451
0.99111111 0.17451268
0.99166667 0.17437097
0.99222222 0.17422937
0.99277778 0.17408788
0.99333333 0.17394651
0.99388889 0.17380526
0.99444444 0.17366412
0.995 0.17352309
0.99555556 0.17338218
0.99611111 0.17324138
0.99666667 0.1731007
0.99722222 0.17296013
0.99777778 0.17281967
0.99833333 0.17267933
0.99888889 0.17253911
0.99944444 0.17239899
1 0.172259
1.0005556 0.17211911
1.0011111 0.17197934
1.0016667 0.17183968
1.0022222 0.17170014
1.0027778 0.17156071
1.0033333 0.17142139
1.0038889 0.17128218
1.0044444 0.17114309
1.005 0.17100411
1.0055556 0.17086524
1.0061111 0.17072649
1.0066667 0.17058785
1.0072222 0.17044932
1.0077778 0.17031091
1.0083333 0.1701726
1.0088889 0.17003441
1.0094444 0.16989633
1.01 0.16975837
1.0105556 0.16962051
1.0111111 0.16948277
1.0116667 0.16934514
1.0122222 0.16920762
1.0127778 0.16907021
1.0133333 0.16893292
1.0138889 0.16879573
1.0144444 0.16865866
1.015 0.1685217
1.0155556 0.16838485
1.0161111 0.16824811
1.0166667 0.16811148
1.0172222 0.16797496
1.0177778 0.16783856
1.0183333 0.16770226
1.0188889 0.16756608
1.0194444 0.16743
1.02 0.16729404
1.0205556 0.16715819
1.0211111 0.16702244
1.0216667 0.16688681
1.0222222 0.16675129
1.0227778 0.16661588
1.0233333 0.16648057
1.0238889 0.16634538
1.0244444 0.1662103
1.025 0.16607532
1.0255556 0.16594046
1.0261111 0.16580571
1.0266667 0.16567106
1.0272222 0.16553653
1.0277778 0.1654021
1.0283333 0.16526778
1.0288889 0.16513358
1.0294444 0.16499948
1.03 0.16486549
1.0305556 0.16473161
1.0311111 0.16459783
1.0316667 0.16446417
1.0322222 0.16433061
1.0327778 0.16419717
1.0333333 0.16406383
1.0338889 0.1639306
1.0344444 0.16379748
1.035 0.16366446
1.0355556 0.16353156
1.0361111 0.16339876
1.0366667 0.16326607
1.0372222 0.16313349
1.0377778 0.16300101
1.0383333 0.16286864
1.0388889 0.16273638
1.0394444 0.16260423
1.04 0.16247219
1.0405556 0.16234025
1.0411111 0.16220842
1.0416667 0.1620767
1.0422222 0.16194508
1.0427778 0.16181357
1.0433333 0.16168217
1.0438889 0.16155087
1.0444444 0.16141968
1.045 0.1612886
1.0455556 0.16115762
1.0461111 0.16102675
1.0466667 0.16089599
1.0472222 0.16076533
1.0477778 0.16063478
1.0483333 0.16050433
1.0488889 0.16037399
1.0494444 0.16024376
1.05 0.16011363
1.0505556 0.15998361
1.0511111 0.15985369
1.0516667 0.15972388
1.0522222 0.15959417
1.0527778 0.15946457
1.0533333 0.15933508
1.0538889 0.15920569
1.0544444 0.1590764
1.055 0.15894722
1.0555556 0.15881815
1.0561111 0.15868918
1.0566667 0.15856031
1.0572222 0.15843155
1.0577778 0.15830289
1.0583333 0.15817434
1.0588889 0.15804589
1.0594444 0.15791755
1.06 0.15778931
1.0605556 0.15766118
1.0611111 0.15753315
1.0616667 0.15740522
1.0622222 0.1572774
1.0627778 0.15714968
1.0633333 0.15702206
1.0638889 0.15689455
1.0644444 0.15676714
1.065 0.15663984
1.0655556 0.15651264
1.0661111 0.15638554
1.0666667 0.15625854
1.0672222 0.15613165
1.0677778 0.15600486
1.0683333 0.15587818
1.0688889 0.15575159
1.0694444 0.15562511
1.07 0.15549874
1.0705556 0.15537246
1.0711111 0.15524629
1.0716667 0.15512022
1.0722222 0.15499425
1.0727778 0.15486839
1.0733333 0.15474262
1.0738889 0.15461696
1.0744444 0.1544914
1.075 0.15436595
1.0755556 0.15424059
1.0761111 0.15411534
1.0766667 0.15399019
1.0772222 0.15386514
1.0777778 0.15374019
1.0783333 0.15361534
1.0788889 0.1534906
1.0794444 0.15336595
1.08 0.15324141
1.0805556 0.15311697
1.0811111 0.15299263
1.0816667 0.15286839
1.0822222 0.15274425
1.0827778 0.15262021
1.0833333 0.15249627
1.0838889 0.15237244
1.0844444 0.1522487
1.085 0.15212507
1.0855556 0.15200153
1.0861111 0.1518781
1.0866667 0.15175476
1.0872222 0.15163153
1.0877778 0.15150839
1.0883333 0.15138536
1.0888889 0.15126242
1.0894444 0.15113959
1.09 0.15101685
1.0905556 0.15089422
1.0911111 0.15077168
1.0916667 0.15064925
1.0922222 0.15052691
1.0927778 0.15040467
1.0933333 0.15028254
1.0938889 0.1501605
1.0944444 0.15003856
1.095 0.14991672
1.0955556 0.14979497
1.0961111 0.14967333
1.0966667 0.14955179
1.0972222 0.14943034
1.0977778 0.14930899
1.0983333 0.14918775
1.0988889 0.1490666
1.0994444 0.14894554
1.1 0.14882459
1.1005556 0.14870374
1.1011111 0.14858298
1.1016667 0.14846232
1.1022222 0.14834176
1.1027778 0.1482213
1.1033333 0.14810093
1.1038889 0.14798066
1.1044444 0.14786049
1.105 0.14774042
1.1055556 0.14762045
1.1061111 0.14750057
1.1066667 0.14738079
1.1072222 0.14726111
1.1077778 0.14714152
1.1083333 0.14702204
1.1088889 0.14690264
1.1094444 0.14678335
1.11 0.14666415
1.1105556 0.14654505
1.1111111 0.14642605
1.1116667 0.14630714
1.1122222 0.14618833
1.1127778 0.14606962
1.1133333 0.145951
1.1138889 0.14583248
1.1144444 0.14571405
1.115 0.14559572
1.1155556 0.14547749
1.1161111 0.14535935
1.1166667 0.14524131
1.1172222 0.14512337
1.1177778 0.14500552
1.1183333 0.14488776
1.1188889 0.14477011
1.1194444 0.14465254
1.12 0.14453508
1.1205556 0.1444177
1.1211111 0.14430043
1.1216667 0.14418325
1.1222222 0.14406616
1.1227778 0.14394917
1.1233333 0.14383227
1.1238889 0.14371547
1.1244444 0.14359877
1.125 0.14348216
1.1255556 0.14336564
1.1261111 0.14324922
1.1266667 0.14313289
1.1272222 0.14301666
1.1277778 0.14290052
1.1283333 0.14278447
1.1288889 0.14266852
1.1294444 0.14255267
1.13 0.14243691
1.1305556 0.14232124
1.1311111 0.14220567
1.1316667 0.14209019
1.1322222 0.1419748
1.1327778 0.14185951
1.1333333 0.14174431
1.1338889 0.1416292
1.1344444 0.14151419
1.135 0.14139927
1.1355556 0.14128445
1.1361111 0.14116972
1.1366667 0.14105508
1.1372222 0.14094053
1.1377778 0.14082608
1.1383333 0.14071172
1.1388889 0.14059745
1.1394444 0.14048328
1.14 0.1403692
1.1405556 0.14025521
1.1411111 0.14014131
1.1416667 0.14002751
1.1422222 0.1399138
1.1427778 0.13980018
1.1433333 0.13968665
1.1438889 0.13957322
1.1444444 0.13945987
1.145 0.13934662
1.1455556 0.13923347
1.1461111 0.1391204
1.1466667 0.13900743
1.1472222 0.13889454
1.1477778 0.13878175
1.1483333 0.13866905
1.1488889 0.13855644
1.1494444 0.13844393
1.15 0.1383315
1.1505556 0.13821917
1.1511111 0.13810693
1.1516667 0.13799477
1.1522222 0.13788271
1.1527778 0.13777074
1.1533333 0.13765887
1.1538889 0.13754708
1.1544444 0.13743538
1.155 0.13732377
1.1555556 0.13721226
1.1561111 0.13710083
1.1566667 0.1369895
1.1572222 0.13687825
1.1577778 0.1367671
1.1583333 0.13665604
1.1588889 0.13654506
1.1594444 0.13643418
1.16 0.13632339
1.1605556 0.13621268
1.1611111 0.13610207
1.1616667 0.13599155
1.1622222 0.13588111
1.1627778 0.13577077
1.1633333 0.13566052
1.1638889 0.13555035
1.1644444 0.13544028
1.165 0.13533029
1.1655556 0.13522039
1.1661111 0.13511058
1.1666667 0.13500087
1.1672222 0.13489124
1.1677778 0.1347817
1.1683333 0.13467225
1.1688889 0.13456288
1.1694444 0.13445361
1.17 0.13434443
1.1705556 0.13423533
1.1711111 0.13412632
1.1716667 0.1340174
1.1722222 0.13390857
1.1727778 0.13379983
1.1733333 0.13369118
1.1738889 0.13358261
1.1744444 0.13347413
1.175 0.13336574
1.1755556 0.13325744
1.1761111 0.13314923
1.1766667 0.1330411
1.1772222 0.13293306
1.1777778 0.13282511
1.1783333 0.13271725
1.1788889 0.13260948
1.1794444 0.13250179
1.18 0.13239419
1.1805556 0.13228668
1.1811111 0.13217925
1.1816667 0.13207191
1.1822222 0.13196466
1.1827778 0.1318575
1.1833333 0.13175042
1.1838889 0.13164343
1.1844444 0.13153653
1.185 0.13142972
1.1855556 0.13132299
1.1861111 0.13121634
1.1866667 0.13110979
1.1872222 0.13100332
1.1877778 0.13089694
1.1883333 0.13079064
1.1888889 0.13068443
1.1894444 0.1305783
1.19 0.13047227
1.1905556 0.13036631
1.1911111 0.13026045
1.1916667 0.13015467
1.1922222 0.13004898
1.1927778 0.12994337
1.1933333 0.12983785
1.1938889 0.12973241
1.1944444 0.12962706
1.195 0.12952179
1.1955556 0.12941661
1.1961111 0.12931152
1.1966667 0.12920651
1.1972222 0.12910159
1.1977778 0.12899675
1.1983333 0.12889199
1.1988889 0.12878732
1.1994444 0.12868274
1.2 0.12857824
1.2005556 0.12847383
1.2011111 0.1283695
1.2016667 0.12826526
1.2022222 0.1281611
1.2027778 0.12805702
1.2033333 0.12795303
1.2038889 0.12784913
1.2044444 0.1277453
1.205 0.12764157
1.2055556 0.12753791
1.2061111 0.12743434
1.2066667 0.12733086
1.2072222 0.12722746
1.2077778 0.12712414
1.2083333 0.12702091
1.2088889 0.12691776
1.2094444 0.1268147
1.21 0.12671171
1.2105556 0.12660882
1.2111111 0.126506
1.2116667 0.12640327
1.2122222 0.12630062
1.2127778 0.12619806
1.2133333 0.12609558
1.2138889 0.12599318
1.2144444 0.12589087
1.215 0.12578863
1.2155556 0.12568649
1.2161111 0.12558442
1.2166667 0.12548244
1.2172222 0.12538054
1.2177778 0.12527872
1.2183333 0.12517699
1.2188889 0.12507534
1.2194444 0.12497377
1.22 0.12487228
1.2205556 0.12477088
1.2211111 0.12466955
1.2216667 0.12456831
1.2222222 0.12446716
1.2227778 0.12436608
1.2233333 0.12426509
1.2238889 0.12416418
1.2244444 0.12406335
1.225 0.1239626
1.2255556 0.12386194
1.2261111 0.12376135
1.2266667 0.12366085
1.2272222 0.12356043
1.2277778 0.12346009
1.2283333 0.12335983
1.2288889 0.12325966
1.2294444 0.12315956
1.23 0.12305955
1.2305556 0.12295962
1.2311111 0.12285977
1.2316667 0.12276
1.2322222 0.12266031
1.2327778 0.1225607
1.2333333 0.12246117
1.2338889 0.12236173
1.2344444 0.12226236
1.235 0.12216308
1.2355556 0.12206387
1.2361111 0.12196475
1.2366667 0.12186571
1.2372222 0.12176674
1.2377778 0.12166786
1.2383333 0.12156906
1.2388889 0.12147034
1.2394444 0.1213717
1.24 0.12127313
1.2405556 0.12117465
1.2411111 0.12107625
1.2416667 0.12097793
1.2422222 0.12087969
1.2427778 0.12078153
1.2433333 0.12068344
1.2438889 0.12058544
1.2444444 0.12048752
1.245 0.12038967
1.2455556 0.12029191
1.2461111 0.12019423
1.2466667 0.12009662
1.2472222 0.11999909
1.2477778 0.11990165
1.2483333 0.11980428
1.2488889 0.11970699
1.2494444 0.11960978
1.25 0.11951265
1.2505556 0.1194156
1.2511111 0.11931863
1.2516667 0.11922173
1.2522222 0.11912492
1.2527778 0.11902818
1.2533333 0.11893152
1.2538889 0.11883494
1.2544444 0.11873844
1.255 0.11864202
1.2555556 0.11854567
1.2561111 0.1184494
1.2566667 0.11835322
1.2572222 0.11825711
1.2577778 0.11816107
1.2583333 0.11806512
1.2588889 0.11796924
1.2594444 0.11787344
1.26 0.11777772
1.2605556 0.11768208
1.2611111 0.11758652
1.2616667 0.11749103
1.2622222 0.11739562
1.2627778 0.11730029
1.2633333 0.11720503
1.2638889 0.11710985
1.2644444 0.11701475
1.265 0.11691973
1.2655556 0.11682478
1.2661111 0.11672991
1.2666667 0.11663512
1.2672222 0.11654041
1.2677778 0.11644577
1.2683333 0.11635121
1.2688889 0.11625672
1.2694444 0.11616231
1.27 0.11606798
1.2705556 0.11597373
1.2711111 0.11587955
1.2716667 0.11578545
1.2722222 0.11569142
1.2727778 0.11559747
1.2733333 0.1155036
1.2738889 0.11540981
1.2744444 0.11531609
1.275 0.11522244
1.2755556 0.11512887
1.2761111 0.11503538
1.2766667 0.11494197
1.2772222 0.11484863
1.2777778 0.11475536
1.2783333 0.11466217
1.2788889 0.11456906
1.2794444 0.11447602
1.28 0.11438306
1.2805556 0.11429017
1.2811111 0.11419736
1.2816667 0.11410463
1.2822222 0.11401197
1.2827778 0.11391938
1.2833333 0.11382687
1.2838889 0.11373444
1.2844444 0.11364208
1.285 0.11354979
1.2855556 0.11345759
1.2861111 0.11336545
1.2866667 0.11327339
1.2872222 0.11318141
1.2877778 0.11308949
1.2883333 0.11299766
1.2888889 0.1129059
1.2894444 0.11281421
1.29 0.1127226
1.2905556 0.11263106
1.2911111 0.1125396
1.2916667 0.11244821
1.2922222 0.11235689
1.2927778 0.11226565
1.2933333 0.11217449
1.2938889 0.11208339
1.2944444 0.11199237
1.295 0.11190143
1.2955556 0.11181056
1.2961111 0.11171976
1.2966667 0.11162904
1.2972222 0.11153839
1.2977778 0.11144781
1.2983333 0.11135731
1.2988889 0.11126688
1.2994444 0.11117652
1.3 0.11108624
1.3005556 0.11099603
1.3011111 0.1109059
1.3016667 0.11081583
1.3022222 0.11072584
1.3027778 0.11063593
1.3033333 0.11054608
1.3038889 0.11045631
1.3044444 0.11036662
1.305 0.11027699
1.3055556 0.11018744
1.3061111 0.11009796
1.3066667 0.11000855
1.3072222 0.10991922
1.3077778 0.10982996
1.3083333 0.10974077
1.3088889 0.10965165
1.3094444 0.10956261
1.31 0.10947364
1.3105556 0.10938474
1.3111111 0.10929591
1.3116667 0.10920716
1.3122222 0.10911847
1.3127778 0.10902986
1.3133333 0.10894132
1.3138889 0.10885286
1.3144444 0.10876446
1.315 0.10867614
1.3155556 0.10858788
1.3161111 0.1084997
1.3166667 0.1084116
1.3172222 0.10832356
1.3177778 0.10823559
1.3183333 0.1081477
1.3188889 0.10805988
1.3194444 0.10797212
1.32 0.10788444
1.3205556 0.10779684
1.3211111 0.1077093
1.3216667 0.10762183
1.3222222 0.10753444
1.3227778 0.10744711
1.3233333 0.10735986
1.3238889 0.10727267
1.3244444 0.10718556
1.325 0.10709852
1.3255556 0.10701155
1.3261111 0.10692465
1.3266667 0.10683782
1.3272222 0.10675106
1.3277778 0.10666437
1.3283333 0.10657775
1.3288889 0.10649121
1.3294444 0.10640473
1.33 0.10631832
1.3305556 0.10623198
1.3311111 0.10614572
1.3316667 0.10605952
1.3322222 0.10597339
1.3327778 0.10588734
1.3333333 0.10580135
1.3338889 0.10571543
1.3344444 0.10562958
1.335 0.10554381
1.3355556 0.1054581
1.3361111 0.10537246
1.3366667 0.10528689
1.3372222 0.10520139
1.3377778 0.10511596
1.3383333 0.1050306
1.3388889 0.10494531
1.3394444 0.10486008
1.34 0.10477493
1.3405556 0.10468985
1.3411111 0.10460483
1.3416667 0.10451989
1.3422222 0.10443501
1.3427778 0.1043502
1.3433333 0.10426546
1.3438889 0.10418079
1.3444444 0.10409619
1.345 0.10401166
1.3455556 0.1039272
1.3461111 0.1038428
1.3466667 0.10375847
1.3472222 0.10367421
1.3477778 0.10359002
1.3483333 0.1035059
1.3488889 0.10342185
1.3494444 0.10333786
1.35 0.10325395
1.3505556 0.1031701
1.3511111 0.10308632
1.3516667 0.10300261
1.3522222 0.10291896
1.3527778 0.10283538
1.3533333 0.10275188
1.3538889 0.10266843
1.3544444 0.10258506
1.355 0.10250176
1.3555556 0.10241852
1.3561111 0.10233535
1.3566667 0.10225224
1.3572222 0.10216921
1.3577778 0.10208624
1.3583333 0.10200334
1.3588889 0.10192051
1.3594444 0.10183774
1.36 0.10175504
1.3605556 0.10167241
1.3611111 0.10158985
1.3616667 0.10150735
1.3622222 0.10142492
1.3627778 0.10134256
1.3633333 0.10126026
1.3638889 0.10117803
1.3644444 0.10109587
1.365 0.10101377
1.3655556 0.10093174
1.3661111 0.10084978
1.3666667 0.10076788
1.3672222 0.10068605
1.3677778 0.10060429
1.3683333 0.10052259
1.3688889 0.10044096
1.3694444 0.1003594
1.37 0.1002779
1.3705556 0.10019647
1.3711111 0.1001151
1.3716667 0.1000338
1.3722222 0.099952567
1.3727778 0.099871399
1.3733333 0.099790297
1.3738889 0.099709261
1.3744444 0.099628291
1.375 0.099547386
1.3755556 0.099466548
1.3761111 0.099385774
1.3766667 0.099305067
1.3772222 0.099224425
1.3777778 0.099143848
1.3783333 0.099063337
1.3788889 0.098982892
1.3794444 0.098902511
1.38 0.098822196
1.3805556 0.098741946
1.3811111 0.098661762
1.3816667 0.098581642
1.3822222 0.098501587
1.3827778 0.098421598
1.3833333 0.098341673
1.3838889 0.098261814
1.3844444 0.098182019
1.385 0.098102289
1.3855556 0.098022624
1.3861111 0.097943023
1.3866667 0.097863487
1.3872222 0.097784016
1.3877778 0.097704609
1.3883333 0.097625267
1.3888889 0.097545989
1.3894444 0.097466775
1.39 0.097387626
1.3905556 0.097308541
1.3911111 0.097229521
1.3916667 0.097150564
1.3922222 0.097071672
1.3927778 0.096992843
1.3933333 0.096914079
1.3938889 0.096835379
1.3944444 0.096756742
1.395 0.09667817
1.3955556 0.096599661
1.3961111 0.096521216
1.3966667 0.096442834
1.3972222 0.096364517
1.3977778 0.096286263
1.3983333 0.096208072
1.3988889 0.096129945
1.3994444 0.096051882
&
@target G0.S3
@type xydy
0.578 0.31387 0.001092
0.77 0.252945 0.003043
0.963 0.184021 0.005691
1.156 0.072523 0.008496
1.348 0.042945 0.025633
&


==> anc/thermalsigma.agr <==
# Grace project file
#
@version 50125
@page size 842, 595
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Thu Aug 14 19:44:05 2025"
@with string
@    string on
@    string loctype view
@    string 0.263556116015, 0.921815889029
@    string color 1
@    string rot 0
@    string font 2
@    string just 0
@    string char size 1.250000
@    string def "\f{Times-Roman}\f{Times-Bold}QCD\s2+1\N  m\s\f{Symbol}p\N\f{Times-Bold} = 140 MeV"
@with string
@    string on
@    string loctype view
@    string 0.662042875158, 0.923076923077
@    string color 1
@    string rot 0
@    string font 2
@    string just 0
@    string char size 1.250000
@    string def "d = 0.963 fm   "
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, -0.01, 600, 0.51
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 2.0
@    xaxis  label "T (MeV)"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.000000
@    xaxis  label font 2
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 100
@    xaxis  tick minor ticks 1
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 2.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 2.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 2
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 2.0
@    yaxis  label "\f{Times-Bold}\f{ZapfDingbats}4\f{ZapfDingbats}\f{Times-Bold}\f{Symbol}s\f{Times-Bold}\seff\N  (GeV)"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 2
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.1
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 2.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 2.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 2
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.85, 0.8
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s1 hidden false
@    s1 type xy
@    s1 symbol 0
@    s1 symbol size 1.000000
@    s1 symbol color 15
@    s1 symbol pattern 1
@    s1 symbol fill color 15
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 1.0
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 1
@    s1 line linestyle 1
@    s1 line linewidth 3.0
@    s1 line color 15
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 15
@    s1 errorbar pattern 1
@    s1 errorbar size 1.000000
@    s1 errorbar linewidth 1.0
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 1.0
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment ""
@    s1 legend  ""
@    s2 hidden false
@    s2 type xy
@    s2 symbol 0
@    s2 symbol size 1.000000
@    s2 symbol color 15
@    s2 symbol pattern 1
@    s2 symbol fill color 15
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 1.0
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 1
@    s2 line linestyle 1
@    s2 line linewidth 3.0
@    s2 line color 15
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 15
@    s2 errorbar pattern 1
@    s2 errorbar size 1.000000
@    s2 errorbar linewidth 1.0
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 1.0
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "/Users/cea/paolo/TubiFlusso/Lattice-FluxTube-2023/QCD-Temperature-2025/NewOperator/NumericalResults/ThermalBehaviour/FIT_FUNCTION.DAT"
@    s2 legend  ""
@    s3 hidden false
@    s3 type xydy
@    s3 symbol 1
@    s3 symbol size 0.750000
@    s3 symbol color 1
@    s3 symbol pattern 1
@    s3 symbol fill color 1
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 3.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 0
@    s3 line linestyle 1
@    s3 line linewidth 1.0
@    s3 line color 1
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 1
@    s3 errorbar pattern 1
@    s3 errorbar size 0.200000
@    s3 errorbar linewidth 3.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 3.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "/Users/cea/paolo/TubiFlusso/Lattice-FluxTube-2023/QCD-Temperature-2025/NewOperator/NumericalResults/ThermalBehaviour/thermalsigma.dat"
@    s3 legend  ""
@    s4 hidden false
@    s4 type xydy
@    s4 symbol 2
@    s4 symbol size 0.750000
@    s4 symbol color 2
@    s4 symbol pattern 1
@    s4 symbol fill color 2
@    s4 symbol fill pattern 0
@    s4 symbol linewidth 3.0
@    s4 symbol linestyle 1
@    s4 symbol char 65
@    s4 symbol char font 0
@    s4 symbol skip 0
@    s4 line type 0
@    s4 line linestyle 1
@    s4 line linewidth 1.0
@    s4 line color 1
@    s4 line pattern 1
@    s4 baseline type 0
@    s4 baseline off
@    s4 dropline off
@    s4 fill type 0
@    s4 fill rule 0
@    s4 fill color 1
@    s4 fill pattern 1
@    s4 avalue off
@    s4 avalue type 2
@    s4 avalue char size 1.000000
@    s4 avalue font 0
@    s4 avalue color 1
@    s4 avalue rot 0
@    s4 avalue format general
@    s4 avalue prec 3
@    s4 avalue prepend ""
@    s4 avalue append ""
@    s4 avalue offset 0.000000 , 0.000000
@    s4 errorbar on
@    s4 errorbar place both
@    s4 errorbar color 2
@    s4 errorbar pattern 1
@    s4 errorbar size 0.200000
@    s4 errorbar linewidth 3.0
@    s4 errorbar linestyle 1
@    s4 errorbar riser linewidth 3.0
@    s4 errorbar riser linestyle 1
@    s4 errorbar riser clip off
@    s4 errorbar riser clip length 0.100000
@    s4 comment "/Users/cea/paolo/TubiFlusso/Lattice-FluxTube-2023/QCD-Temperature-2025/NewOperator/NumericalResults/ThermalBehaviour/thermalsigma_anti.dat"
@    s4 legend  ""
@target G0.S1
@type xy
0 0.42
0.14014014 0.42
0.28028028 0.42
0.42042042 0.42
0.56056056 0.42
0.7007007 0.42
0.84084084 0.42
0.98098098 0.42
1.1211211 0.42
1.2612613 0.42
1.4014014 0.42
1.5415415 0.42
1.6816817 0.42
1.8218218 0.42
1.961962 0.42
2.1021021 0.42
2.2422422 0.42
2.3823824 0.42
2.5225225 0.42
2.6626627 0.42
2.8028028 0.42
2.9429429 0.42
3.0830831 0.42
3.2232232 0.42
3.3633634 0.42
3.5035035 0.42
3.6436436 0.42
3.7837838 0.42
3.9239239 0.42
4.0640641 0.42
4.2042042 0.42
4.3443443 0.42
4.4844845 0.42
4.6246246 0.42
4.7647648 0.42
4.9049049 0.42
5.045045 0.42
5.1851852 0.42
5.3253253 0.42
5.4654655 0.42
5.6056056 0.42
5.7457457 0.42
5.8858859 0.42
6.026026 0.42
6.1661662 0.42
6.3063063 0.42
6.4464464 0.42
6.5865866 0.42
6.7267267 0.42
6.8668669 0.42
7.007007 0.42
7.1471471 0.42
7.2872873 0.42
7.4274274 0.42
7.5675676 0.42
7.7077077 0.42
7.8478478 0.42
7.987988 0.42
8.1281281 0.42
8.2682683 0.42
8.4084084 0.42
8.5485485 0.42
8.6886887 0.42
8.8288288 0.42
8.968969 0.42
9.1091091 0.42
9.2492492 0.42
9.3893894 0.42
9.5295295 0.42
9.6696697 0.42
9.8098098 0.42
9.9499499 0.42
10.09009 0.42
10.23023 0.42
10.37037 0.42
10.510511 0.42
10.650651 0.42
10.790791 0.42
10.930931 0.42
11.071071 0.42
11.211211 0.42
11.351351 0.42
11.491491 0.42
11.631632 0.42
11.771772 0.42
11.911912 0.42
12.052052 0.42
12.192192 0.42
12.332332 0.42
12.472472 0.42
12.612613 0.42
12.752753 0.42
12.892893 0.42
13.033033 0.42
13.173173 0.42
13.313313 0.42
13.453453 0.42
13.593594 0.42
13.733734 0.42
13.873874 0.42
14.014014 0.42
14.154154 0.42
14.294294 0.42
14.434434 0.42
14.574575 0.42
14.714715 0.42
14.854855 0.42
14.994995 0.42
15.135135 0.42
15.275275 0.42
15.415415 0.42
15.555556 0.42
15.695696 0.42
15.835836 0.42
15.975976 0.42
16.116116 0.42
16.256256 0.42
16.396396 0.42
16.536537 0.42
16.676677 0.42
16.816817 0.42
16.956957 0.42
17.097097 0.42
17.237237 0.42
17.377377 0.42
17.517518 0.42
17.657658 0.42
17.797798 0.42
17.937938 0.42
18.078078 0.42
18.218218 0.42
18.358358 0.42
18.498498 0.42
18.638639 0.42
18.778779 0.42
18.918919 0.42
19.059059 0.42
19.199199 0.42
19.339339 0.42
19.479479 0.42
19.61962 0.42
19.75976 0.42
19.8999 0.42
20.04004 0.42
20.18018 0.42
20.32032 0.42
20.46046 0.42
20.600601 0.42
20.740741 0.42
20.880881 0.42
21.021021 0.42
21.161161 0.42
21.301301 0.42
21.441441 0.42
21.581582 0.42
21.721722 0.42
21.861862 0.42
22.002002 0.42
22.142142 0.42
22.282282 0.42
22.422422 0.42
22.562563 0.42
22.702703 0.42
22.842843 0.42
22.982983 0.42
23.123123 0.42
23.263263 0.42
23.403403 0.42
23.543544 0.42
23.683684 0.42
23.823824 0.42
23.963964 0.42
24.104104 0.42
24.244244 0.42
24.384384 0.42
24.524525 0.42
24.664665 0.42
24.804805 0.42
24.944945 0.42
25.085085 0.42
25.225225 0.42
25.365365 0.42
25.505506 0.42
25.645646 0.42
25.785786 0.42
25.925926 0.42
26.066066 0.42
26.206206 0.42
26.346346 0.42
26.486486 0.42
26.626627 0.42
26.766767 0.42
26.906907 0.42
27.047047 0.42
27.187187 0.42
27.327327 0.42
27.467467 0.42
27.607608 0.42
27.747748 0.42
27.887888 0.42
28.028028 0.42
28.168168 0.42
28.308308 0.42
28.448448 0.42
28.588589 0.42
28.728729 0.42
28.868869 0.42
29.009009 0.42
29.149149 0.42
29.289289 0.42
29.429429 0.42
29.56957 0.42
29.70971 0.42
29.84985 0.42
29.98999 0.42
30.13013 0.42
30.27027 0.42
30.41041 0.42
30.550551 0.42
30.690691 0.42
30.830831 0.42
30.970971 0.42
31.111111 0.42
31.251251 0.42
31.391391 0.42
31.531532 0.42
31.671672 0.42
31.811812 0.42
31.951952 0.42
32.092092 0.42
32.232232 0.42
32.372372 0.42
32.512513 0.42
32.652653 0.42
32.792793 0.42
32.932933 0.42
33.073073 0.42
33.213213 0.42
33.353353 0.42
33.493493 0.42
33.633634 0.42
33.773774 0.42
33.913914 0.42
34.054054 0.42
34.194194 0.42
34.334334 0.42
34.474474 0.42
34.614615 0.42
34.754755 0.42
34.894895 0.42
35.035035 0.42
35.175175 0.42
35.315315 0.42
35.455455 0.42
35.595596 0.42
35.735736 0.42
35.875876 0.42
36.016016 0.42
36.156156 0.42
36.296296 0.42
36.436436 0.42
36.576577 0.42
36.716717 0.42
36.856857 0.42
36.996997 0.42
37.137137 0.42
37.277277 0.42
37.417417 0.42
37.557558 0.42
37.697698 0.42
37.837838 0.42
37.977978 0.42
38.118118 0.42
38.258258 0.42
38.398398 0.42
38.538539 0.42
38.678679 0.42
38.818819 0.42
38.958959 0.42
39.099099 0.42
39.239239 0.42
39.379379 0.42
39.51952 0.42
39.65966 0.42
39.7998 0.42
39.93994 0.42
40.08008 0.42
40.22022 0.42
40.36036 0.42
40.500501 0.42
40.640641 0.42
40.780781 0.42
40.920921 0.42
41.061061 0.42
41.201201 0.42
41.341341 0.42
41.481481 0.42
41.621622 0.42
41.761762 0.42
41.901902 0.42
42.042042 0.42
42.182182 0.42
42.322322 0.42
42.462462 0.42
42.602603 0.42
42.742743 0.42
42.882883 0.42
43.023023 0.42
43.163163 0.42
43.303303 0.42
43.443443 0.42
43.583584 0.42
43.723724 0.42
43.863864 0.42
44.004004 0.42
44.144144 0.42
44.284284 0.42
44.424424 0.42
44.564565 0.42
44.704705 0.42
44.844845 0.42
44.984985 0.42
45.125125 0.42
45.265265 0.42
45.405405 0.42
45.545546 0.42
45.685686 0.42
45.825826 0.42
45.965966 0.42
46.106106 0.42
46.246246 0.42
46.386386 0.42
46.526527 0.42
46.666667 0.42
46.806807 0.42
46.946947 0.42
47.087087 0.42
47.227227 0.42
47.367367 0.42
47.507508 0.42
47.647648 0.42
47.787788 0.42
47.927928 0.42
48.068068 0.42
48.208208 0.42
48.348348 0.42
48.488488 0.42
48.628629 0.42
48.768769 0.42
48.908909 0.42
49.049049 0.42
49.189189 0.42
49.329329 0.42
49.469469 0.42
49.60961 0.42
49.74975 0.42
49.88989 0.42
50.03003 0.42
50.17017 0.42
50.31031 0.42
50.45045 0.42
50.590591 0.42
50.730731 0.42
50.870871 0.42
51.011011 0.42
51.151151 0.42
51.291291 0.42
51.431431 0.42
51.571572 0.42
51.711712 0.42
51.851852 0.42
51.991992 0.42
52.132132 0.42
52.272272 0.42
52.412412 0.42
52.552553 0.42
52.692693 0.42
52.832833 0.42
52.972973 0.42
53.113113 0.42
53.253253 0.42
53.393393 0.42
53.533534 0.42
53.673674 0.42
53.813814 0.42
53.953954 0.42
54.094094 0.42
54.234234 0.42
54.374374 0.42
54.514515 0.42
54.654655 0.42
54.794795 0.42
54.934935 0.42
55.075075 0.42
55.215215 0.42
55.355355 0.42
55.495495 0.42
55.635636 0.42
55.775776 0.42
55.915916 0.42
56.056056 0.42
56.196196 0.42
56.336336 0.42
56.476476 0.42
56.616617 0.42
56.756757 0.42
56.896897 0.42
57.037037 0.42
57.177177 0.42
57.317317 0.42
57.457457 0.42
57.597598 0.42
57.737738 0.42
57.877878 0.42
58.018018 0.42
58.158158 0.42
58.298298 0.42
58.438438 0.42
58.578579 0.42
58.718719 0.42
58.858859 0.42
58.998999 0.42
59.139139 0.42
59.279279 0.42
59.419419 0.42
59.55956 0.42
59.6997 0.42
59.83984 0.42
59.97998 0.42
60.12012 0.42
60.26026 0.42
60.4004 0.42
60.540541 0.42
60.680681 0.42
60.820821 0.42
60.960961 0.42
61.101101 0.42
61.241241 0.42
61.381381 0.42
61.521522 0.42
61.661662 0.42
61.801802 0.42
61.941942 0.42
62.082082 0.42
62.222222 0.42
62.362362 0.42
62.502503 0.42
62.642643 0.42
62.782783 0.42
62.922923 0.42
63.063063 0.42
63.203203 0.42
63.343343 0.42
63.483483 0.42
63.623624 0.42
63.763764 0.42
63.903904 0.42
64.044044 0.42
64.184184 0.42
64.324324 0.42
64.464464 0.42
64.604605 0.42
64.744745 0.42
64.884885 0.42
65.025025 0.42
65.165165 0.42
65.305305 0.42
65.445445 0.42
65.585586 0.42
65.725726 0.42
65.865866 0.42
66.006006 0.42
66.146146 0.42
66.286286 0.42
66.426426 0.42
66.566567 0.42
66.706707 0.42
66.846847 0.42
66.986987 0.42
67.127127 0.42
67.267267 0.42
67.407407 0.42
67.547548 0.42
67.687688 0.42
67.827828 0.42
67.967968 0.42
68.108108 0.42
68.248248 0.42
68.388388 0.42
68.528529 0.42
68.668669 0.42
68.808809 0.42
68.948949 0.42
69.089089 0.42
69.229229 0.42
69.369369 0.42
69.50951 0.42
69.64965 0.42
69.78979 0.42
69.92993 0.42
70.07007 0.42
70.21021 0.42
70.35035 0.42
70.49049 0.42
70.630631 0.42
70.770771 0.42
70.910911 0.42
71.051051 0.42
71.191191 0.42
71.331331 0.42
71.471471 0.42
71.611612 0.42
71.751752 0.42
71.891892 0.42
72.032032 0.42
72.172172 0.42
72.312312 0.42
72.452452 0.42
72.592593 0.42
72.732733 0.42
72.872873 0.42
73.013013 0.42
73.153153 0.42
73.293293 0.42
73.433433 0.42
73.573574 0.42
73.713714 0.42
73.853854 0.42
73.993994 0.42
74.134134 0.42
74.274274 0.42
74.414414 0.42
74.554555 0.42
74.694695 0.42
74.834835 0.42
74.974975 0.42
75.115115 0.42
75.255255 0.42
75.395395 0.42
75.535536 0.42
75.675676 0.42
75.815816 0.42
75.955956 0.42
76.096096 0.42
76.236236 0.42
76.376376 0.42
76.516517 0.42
76.656657 0.42
76.796797 0.42
76.936937 0.42
77.077077 0.42
77.217217 0.42
77.357357 0.42
77.497497 0.42
77.637638 0.42
77.777778 0.42
77.917918 0.42
78.058058 0.42
78.198198 0.42
78.338338 0.42
78.478478 0.42
78.618619 0.42
78.758759 0.42
78.898899 0.42
79.039039 0.42
79.179179 0.42
79.319319 0.42
79.459459 0.42
79.5996 0.42
79.73974 0.42
79.87988 0.42
80.02002 0.42
80.16016 0.42
80.3003 0.42
80.44044 0.42
80.580581 0.42
80.720721 0.42
80.860861 0.42
81.001001 0.42
81.141141 0.42
81.281281 0.42
81.421421 0.42
81.561562 0.42
81.701702 0.42
81.841842 0.42
81.981982 0.42
82.122122 0.42
82.262262 0.42
82.402402 0.42
82.542543 0.42
82.682683 0.42
82.822823 0.42
82.962963 0.42
83.103103 0.42
83.243243 0.42
83.383383 0.42
83.523524 0.42
83.663664 0.42
83.803804 0.42
83.943944 0.42
84.084084 0.42
84.224224 0.42
84.364364 0.42
84.504505 0.42
84.644645 0.42
84.784785 0.42
84.924925 0.42
85.065065 0.42
85.205205 0.42
85.345345 0.42
85.485485 0.42
85.625626 0.42
85.765766 0.42
85.905906 0.42
86.046046 0.42
86.186186 0.42
86.326326 0.42
86.466466 0.42
86.606607 0.42
86.746747 0.42
86.886887 0.42
87.027027 0.42
87.167167 0.42
87.307307 0.42
87.447447 0.42
87.587588 0.42
87.727728 0.42
87.867868 0.42
88.008008 0.42
88.148148 0.42
88.288288 0.42
88.428428 0.42
88.568569 0.42
88.708709 0.42
88.848849 0.42
88.988989 0.42
89.129129 0.42
89.269269 0.42
89.409409 0.42
89.54955 0.42
89.68969 0.42
89.82983 0.42
89.96997 0.42
90.11011 0.42
90.25025 0.42
90.39039 0.42
90.530531 0.42
90.670671 0.42
90.810811 0.42
90.950951 0.42
91.091091 0.42
91.231231 0.42
91.371371 0.42
91.511512 0.42
91.651652 0.42
91.791792 0.42
91.931932 0.42
92.072072 0.42
92.212212 0.42
92.352352 0.42
92.492492 0.42
92.632633 0.42
92.772773 0.42
92.912913 0.42
93.053053 0.42
93.193193 0.42
93.333333 0.42
93.473473 0.42
93.613614 0.42
93.753754 0.42
93.893894 0.42
94.034034 0.42
94.174174 0.42
94.314314 0.42
94.454454 0.42
94.594595 0.42
94.734735 0.42
94.874875 0.42
95.015015 0.42
95.155155 0.42
95.295295 0.42
95.435435 0.42
95.575576 0.42
95.715716 0.42
95.855856 0.42
95.995996 0.42
96.136136 0.42
96.276276 0.42
96.416416 0.42
96.556557 0.42
96.696697 0.42
96.836837 0.42
96.976977 0.42
97.117117 0.42
97.257257 0.42
97.397397 0.42
97.537538 0.42
97.677678 0.42
97.817818 0.42
97.957958 0.42
98.098098 0.42
98.238238 0.42
98.378378 0.42
98.518519 0.42
98.658659 0.42
98.798799 0.42
98.938939 0.42
99.079079 0.42
99.219219 0.42
99.359359 0.42
99.499499 0.42
99.63964 0.42
99.77978 0.42
99.91992 0.42
100.06006 0.42
100.2002 0.42
100.34034 0.42
100.48048 0.42
100.62062 0.42
100.76076 0.42
100.9009 0.42
101.04104 0.42
101.18118 0.42
101.32132 0.42
101.46146 0.42
101.6016 0.42
101.74174 0.42
101.88188 0.42
102.02202 0.42
102.16216 0.42
102.3023 0.42
102.44244 0.42
102.58258 0.42
102.72272 0.42
102.86286 0.42
103.003 0.42
103.14314 0.42
103.28328 0.42
103.42342 0.42
103.56356 0.42
103.7037 0.42
103.84384 0.42
103.98398 0.42
104.12412 0.42
104.26426 0.42
104.4044 0.42
104.54454 0.42
104.68468 0.42
104.82482 0.42
104.96496 0.42
105.10511 0.42
105.24525 0.42
105.38539 0.42
105.52553 0.42
105.66567 0.42
105.80581 0.42
105.94595 0.42
106.08609 0.42
106.22623 0.42
106.36637 0.42
106.50651 0.42
106.64665 0.42
106.78679 0.42
106.92693 0.42
107.06707 0.42
107.20721 0.42
107.34735 0.42
107.48749 0.42
107.62763 0.42
107.76777 0.42
107.90791 0.42
108.04805 0.42
108.18819 0.42
108.32833 0.42
108.46847 0.42
108.60861 0.42
108.74875 0.42
108.88889 0.42
109.02903 0.42
109.16917 0.42
109.30931 0.42
109.44945 0.42
109.58959 0.42
109.72973 0.42
109.86987 0.42
110.01001 0.42
110.15015 0.42
110.29029 0.42
110.43043 0.42
110.57057 0.42
110.71071 0.42
110.85085 0.42
110.99099 0.42
111.13113 0.42
111.27127 0.42
111.41141 0.42
111.55155 0.42
111.69169 0.42
111.83183 0.42
111.97197 0.42
112.11211 0.42
112.25225 0.42
112.39239 0.42
112.53253 0.42
112.67267 0.42
112.81281 0.42
112.95295 0.42
113.09309 0.42
113.23323 0.42
113.37337 0.42
113.51351 0.42
113.65365 0.42
113.79379 0.42
113.93393 0.42
114.07407 0.42
114.21421 0.42
114.35435 0.42
114.49449 0.42
114.63463 0.42
114.77477 0.42
114.91491 0.42
115.05506 0.42
115.1952 0.42
115.33534 0.42
115.47548 0.42
115.61562 0.42
115.75576 0.42
115.8959 0.42
116.03604 0.42
116.17618 0.42
116.31632 0.42
116.45646 0.42
116.5966 0.42
116.73674 0.42
116.87688 0.42
117.01702 0.42
117.15716 0.42
117.2973 0.42
117.43744 0.42
117.57758 0.42
117.71772 0.42
117.85786 0.42
117.998 0.42
118.13814 0.42
118.27828 0.42
118.41842 0.42
118.55856 0.42
118.6987 0.42
118.83884 0.42
118.97898 0.42
119.11912 0.42
119.25926 0.42
119.3994 0.42
119.53954 0.42
119.67968 0.42
119.81982 0.42
119.95996 0.42
120.1001 0.42
120.24024 0.42
120.38038 0.42
120.52052 0.42
120.66066 0.42
120.8008 0.42
120.94094 0.42
121.08108 0.42
121.22122 0.42
121.36136 0.42
121.5015 0.42
121.64164 0.42
121.78178 0.42
121.92192 0.42
122.06206 0.42
122.2022 0.42
122.34234 0.42
122.48248 0.42
122.62262 0.42
122.76276 0.42
122.9029 0.42
123.04304 0.42
123.18318 0.42
123.32332 0.42
123.46346 0.42
123.6036 0.42
123.74374 0.42
123.88388 0.42
124.02402 0.42
124.16416 0.42
124.3043 0.42
124.44444 0.42
124.58458 0.42
124.72472 0.42
124.86486 0.42
125.00501 0.42
125.14515 0.42
125.28529 0.42
125.42543 0.42
125.56557 0.42
125.70571 0.42
125.84585 0.42
125.98599 0.42
126.12613 0.42
126.26627 0.42
126.40641 0.42
126.54655 0.42
126.68669 0.42
126.82683 0.42
126.96697 0.42
127.10711 0.42
127.24725 0.42
127.38739 0.42
127.52753 0.42
127.66767 0.42
127.80781 0.42
127.94795 0.42
128.08809 0.42
128.22823 0.42
128.36837 0.42
128.50851 0.42
128.64865 0.42
128.78879 0.42
128.92893 0.42
129.06907 0.42
129.20921 0.42
129.34935 0.42
129.48949 0.42
129.62963 0.42
129.76977 0.42
129.90991 0.42
130.05005 0.42
130.19019 0.42
130.33033 0.42
130.47047 0.42
130.61061 0.42
130.75075 0.42
130.89089 0.42
131.03103 0.42
131.17117 0.42
131.31131 0.42
131.45145 0.42
131.59159 0.42
131.73173 0.42
131.87187 0.42
132.01201 0.42
132.15215 0.42
132.29229 0.42
132.43243 0.42
132.57257 0.42
132.71271 0.42
132.85285 0.42
132.99299 0.42
133.13313 0.42
133.27327 0.42
133.41341 0.42
133.55355 0.42
133.69369 0.42
133.83383 0.42
133.97397 0.42
134.11411 0.42
134.25425 0.42
134.39439 0.42
134.53453 0.42
134.67467 0.42
134.81481 0.42
134.95495 0.42
135.0951 0.42
135.23524 0.42
135.37538 0.42
135.51552 0.42
135.65566 0.42
135.7958 0.42
135.93594 0.42
136.07608 0.42
136.21622 0.42
136.35636 0.42
136.4965 0.42
136.63664 0.42
136.77678 0.42
136.91692 0.42
137.05706 0.42
137.1972 0.42
137.33734 0.42
137.47748 0.42
137.61762 0.42
137.75776 0.42
137.8979 0.42
138.03804 0.42
138.17818 0.42
138.31832 0.42
138.45846 0.42
138.5986 0.42
138.73874 0.42
138.87888 0.42
139.01902 0.42
139.15916 0.42
139.2993 0.42
139.43944 0.42
139.57958 0.42
139.71972 0.42
139.85986 0.42
140 0.42
&
@target G0.S2
@type xy
140 0.42
140.20707 0.41715037
140.41414 0.41432007
140.62121 0.41150898
140.82828 0.40871696
141.03535 0.40594388
141.24242 0.40318962
141.44949 0.40045404
141.65657 0.39773703
141.86364 0.39503845
142.07071 0.39235818
142.27778 0.38969609
142.48485 0.38705207
142.69192 0.38442598
142.89899 0.38181772
143.10606 0.37922715
143.31313 0.37665415
143.5202 0.37409862
143.72727 0.37156042
143.93434 0.36903944
144.14141 0.36653557
144.34848 0.36404869
144.55556 0.36157868
144.76263 0.35912542
144.9697 0.35668882
145.17677 0.35426874
145.38384 0.35186509
145.59091 0.34947774
145.79798 0.34710659
146.00505 0.34475153
146.21212 0.34241245
146.41919 0.34008924
146.62626 0.33778179
146.83333 0.33548999
147.0404 0.33321375
147.24747 0.33095295
147.45455 0.32870749
147.66162 0.32647726
147.86869 0.32426217
148.07576 0.3220621
148.28283 0.31987696
148.4899 0.31770665
148.69697 0.31555106
148.90404 0.3134101
149.11111 0.31128366
149.31818 0.30917166
149.52525 0.30707398
149.73232 0.30499053
149.93939 0.30292122
150.14646 0.30086595
150.35354 0.29882462
150.56061 0.29679715
150.76768 0.29478343
150.97475 0.29278337
151.18182 0.29079688
151.38889 0.28882387
151.59596 0.28686425
151.80303 0.28491792
152.0101 0.2829848
152.21717 0.2810648
152.42424 0.27915782
152.63131 0.27726378
152.83838 0.27538259
153.04545 0.27351417
153.25253 0.27165842
153.4596 0.26981526
153.66667 0.26798461
153.87374 0.26616638
154.08081 0.26436048
154.28788 0.26256684
154.49495 0.26078537
154.70202 0.25901598
154.90909 0.2572586
155.11616 0.25551314
155.32323 0.25377953
155.5303 0.25205767
155.73737 0.2503475
155.94444 0.24864894
156.15152 0.2469619
156.35859 0.2452863
156.56566 0.24362207
156.77273 0.24196914
156.9798 0.24032742
157.18687 0.23869683
157.39394 0.23707732
157.60101 0.23546878
157.80808 0.23387117
158.01515 0.23228439
158.22222 0.23070838
158.42929 0.22914306
158.63636 0.22758836
158.84343 0.22604421
159.05051 0.22451054
159.25758 0.22298727
159.46465 0.22147434
159.67172 0.21997167
159.87879 0.2184792
160.08586 0.21699686
160.29293 0.21552457
160.5 0.21406227
160.70707 0.21260989
160.91414 0.21116737
161.12121 0.20973463
161.32828 0.20831162
161.53535 0.20689826
161.74242 0.20549449
161.94949 0.20410024
162.15657 0.20271546
162.36364 0.20134006
162.57071 0.19997401
162.77778 0.19861721
162.98485 0.19726963
163.19192 0.19593119
163.39899 0.19460183
163.60606 0.19328149
163.81313 0.1919701
164.0202 0.19066762
164.22727 0.18937397
164.43434 0.1880891
164.64141 0.18681294
164.84848 0.18554545
165.05556 0.18428655
165.26263 0.1830362
165.4697 0.18179433
165.67677 0.18056088
165.88384 0.17933581
166.09091 0.17811904
166.29798 0.17691054
166.50505 0.17571023
166.71212 0.17451806
166.91919 0.17333399
167.12626 0.17215794
167.33333 0.17098988
167.5404 0.16982974
167.74747 0.16867747
167.95455 0.16753303
168.16162 0.16639634
168.36869 0.16526737
168.57576 0.16414606
168.78283 0.16303235
168.9899 0.16192621
169.19697 0.16082756
169.40404 0.15973638
169.61111 0.15865259
169.81818 0.15757616
170.02525 0.15650703
170.23232 0.15544516
170.43939 0.15439049
170.64646 0.15334297
170.85354 0.15230256
171.06061 0.15126922
171.26768 0.15024288
171.47475 0.14922351
171.68182 0.14821105
171.88889 0.14720546
172.09596 0.1462067
172.30303 0.14521471
172.5101 0.14422945
172.71717 0.14325088
172.92424 0.14227894
173.13131 0.14131361
173.33838 0.14035482
173.54545 0.13940253
173.75253 0.13845671
173.9596 0.1375173
174.16667 0.13658427
174.37374 0.13565757
174.58081 0.13473715
174.78788 0.13382298
174.99495 0.13291502
175.20202 0.13201321
175.40909 0.13111752
175.61616 0.13022791
175.82323 0.12934434
176.0303 0.12846676
176.23737 0.12759513
176.44444 0.12672942
176.65152 0.12586958
176.85859 0.12501558
177.06566 0.12416737
177.27273 0.12332491
177.4798 0.12248817
177.68687 0.12165711
177.89394 0.12083169
178.10101 0.12001186
178.30808 0.1191976
178.51515 0.11838887
178.72222 0.11758562
178.92929 0.11678782
179.13636 0.11599543
179.34343 0.11520842
179.55051 0.11442675
179.75758 0.11365039
179.96465 0.11287929
180.17172 0.11211342
180.37879 0.11135275
180.58586 0.11059724
180.79293 0.10984685
181 0.10910156
181.20707 0.10836133
181.41414 0.10762611
181.62121 0.10689589
181.82828 0.10617061
182.03535 0.10545026
182.24242 0.1047348
182.44949 0.10402419
182.65657 0.10331841
182.86364 0.10261741
183.07071 0.10192117
183.27778 0.10122965
183.48485 0.10054282
183.69192 0.099860655
183.89899 0.099183116
184.10606 0.098510175
184.31313 0.0978418
184.5202 0.09717796
184.72727 0.096518623
184.93434 0.09586376
185.14141 0.09521334
185.34848 0.094567333
185.55556 0.09392571
185.76263 0.093288439
185.9697 0.092655492
186.17677 0.09202684
186.38384 0.091402453
186.59091 0.090782303
186.79798 0.09016636
187.00505 0.089554596
187.21212 0.088946982
187.41919 0.088343492
187.62626 0.087744096
187.83333 0.087148766
188.0404 0.086557476
188.24747 0.085970198
188.45455 0.085386905
188.66162 0.084807568
188.86869 0.084232163
189.07576 0.083660662
189.28283 0.083093038
189.4899 0.082529265
189.69697 0.081969318
189.90404 0.081413169
190.11111 0.080860794
190.31818 0.080312167
190.52525 0.079767262
190.73232 0.079226055
190.93939 0.078688519
191.14646 0.07815463
191.35354 0.077624364
191.56061 0.077097695
191.76768 0.0765746
191.97475 0.076055054
192.18182 0.075539033
192.38889 0.075026513
192.59596 0.074517471
192.80303 0.074011882
193.0101 0.073509724
193.21717 0.073010972
193.42424 0.072515605
193.63131 0.072023598
193.83838 0.07153493
194.04545 0.071049577
194.25253 0.070567518
194.4596 0.070088729
194.66667 0.069613188
194.87374 0.069140874
195.08081 0.068671765
195.28788 0.068205838
195.49495 0.067743073
195.70202 0.067283447
195.90909 0.06682694
196.11616 0.06637353
196.32323 0.065923197
196.5303 0.065475919
196.73737 0.065031675
196.94444 0.064590446
197.15152 0.06415221
197.35859 0.063716948
197.56566 0.063284639
197.77273 0.062855263
197.9798 0.062428801
198.18687 0.062005232
198.39394 0.061584536
198.60101 0.061166695
198.80808 0.060751689
199.01515 0.060339499
199.22222 0.059930106
199.42929 0.05952349
199.63636 0.059119633
199.84343 0.058718516
200.05051 0.05832012
200.25758 0.057924428
200.46465 0.05753142
200.67172 0.057141079
200.87879 0.056753386
201.08586 0.056368324
201.29293 0.055985874
201.5 0.055606019
201.70707 0.055228741
201.91414 0.054854023
202.12121 0.054481848
202.32828 0.054112197
202.53535 0.053745055
202.74242 0.053380404
202.94949 0.053018226
203.15657 0.052658506
203.36364 0.052301227
203.57071 0.051946372
203.77778 0.051593924
203.98485 0.051243868
204.19192 0.050896187
204.39899 0.050550865
204.60606 0.050207885
204.81313 0.049867233
205.0202 0.049528892
205.22727 0.049192847
205.43434 0.048859081
205.64141 0.04852758
205.84848 0.048198329
206.05556 0.047871311
206.26263 0.047546512
206.4697 0.047223917
206.67677 0.04690351
206.88384 0.046585278
207.09091 0.046269204
207.29798 0.045955275
207.50505 0.045643476
207.71212 0.045333793
207.91919 0.045026211
208.12626 0.044720715
208.33333 0.044417292
208.5404 0.044115928
208.74747 0.043816609
208.95455 0.043519321
209.16162 0.043224049
209.36869 0.042930781
209.57576 0.042639503
209.78283 0.042350201
209.9899 0.042062862
210.19697 0.041777472
210.40404 0.041494019
210.61111 0.041212489
210.81818 0.040932869
211.02525 0.040655146
211.23232 0.040379308
211.43939 0.040105341
211.64646 0.039833232
211.85354 0.039562971
212.06061 0.039294542
212.26768 0.039027935
212.47475 0.038763137
212.68182 0.038500136
212.88889 0.038238919
213.09596 0.037979474
213.30303 0.037721789
213.5101 0.037465853
213.71717 0.037211654
213.92424 0.036959179
214.13131 0.036708417
214.33838 0.036459356
214.54545 0.036211985
214.75253 0.035966293
214.9596 0.035722268
215.16667 0.035479898
215.37374 0.035239173
215.58081 0.035000081
215.78788 0.034762611
215.99495 0.034526752
216.20202 0.034292494
216.40909 0.034059825
216.61616 0.033828735
216.82323 0.033599212
217.0303 0.033371247
217.23737 0.033144829
217.44444 0.032919946
217.65152 0.03269659
217.85859 0.032474749
218.06566 0.032254413
218.27273 0.032035572
218.4798 0.031818216
218.68687 0.031602335
218.89394 0.031387918
219.10101 0.031174956
219.30808 0.030963439
219.51515 0.030753358
219.72222 0.030544701
219.92929 0.03033746
220.13636 0.030131626
220.34343 0.029927188
220.55051 0.029724137
220.75758 0.029522463
220.96465 0.029322158
221.17172 0.029123212
221.37879 0.028925616
221.58586 0.02872936
221.79293 0.028534436
222 0.028340835
222.20707 0.028148547
222.41414 0.027957564
222.62121 0.027767876
222.82828 0.027579476
223.03535 0.027392354
223.24242 0.027206501
223.44949 0.027021909
223.65657 0.02683857
223.86364 0.026656475
224.07071 0.026475615
224.27778 0.026295982
224.48485 0.026117568
224.69192 0.025940365
224.89899 0.025764364
225.10606 0.025589557
225.31313 0.025415936
225.5202 0.025243493
225.72727 0.02507222
225.93434 0.024902109
226.14141 0.024733153
226.34848 0.024565342
226.55556 0.02439867
226.76263 0.024233129
226.9697 0.024068712
227.17677 0.023905409
227.38384 0.023743215
227.59091 0.023582121
227.79798 0.02342212
228.00505 0.023263205
228.21212 0.023105368
228.41919 0.022948602
228.62626 0.0227929
228.83333 0.022638254
229.0404 0.022484657
229.24747 0.022332102
229.45455 0.022180582
229.66162 0.022030091
229.86869 0.02188062
230.07576 0.021732164
230.28283 0.021584715
230.4899 0.021438266
230.69697 0.021292811
230.90404 0.021148343
231.11111 0.021004855
231.31818 0.02086234
231.52525 0.020720793
231.73232 0.020580205
231.93939 0.020440572
232.14646 0.020301886
232.35354 0.020164141
232.56061 0.020027331
232.76768 0.019891449
232.97475 0.019756488
233.18182 0.019622444
233.38889 0.019489309
233.59596 0.019357077
233.80303 0.019225743
234.0101 0.019095299
234.21717 0.018965741
234.42424 0.018837061
234.63131 0.018709255
234.83838 0.018582316
235.04545 0.018456238
235.25253 0.018331015
235.4596 0.018206642
235.66667 0.018083113
235.87374 0.017960422
236.08081 0.017838564
236.28788 0.017717532
236.49495 0.017597321
236.70202 0.017477926
236.90909 0.017359342
237.11616 0.017241561
237.32323 0.01712458
237.5303 0.017008393
237.73737 0.016892994
237.94444 0.016778377
238.15152 0.016664539
238.35859 0.016551473
238.56566 0.016439174
238.77273 0.016327637
238.9798 0.016216856
239.18687 0.016106828
239.39394 0.015997545
239.60101 0.015889005
239.80808 0.0157812
240.01515 0.015674128
240.22222 0.015567781
240.42929 0.015462156
240.63636 0.015357248
240.84343 0.015253052
241.05051 0.015149562
241.25758 0.015046775
241.46465 0.014944685
241.67172 0.014843288
241.87879 0.014742579
242.08586 0.014642553
242.29293 0.014543205
242.5 0.014444532
242.70707 0.014346528
242.91414 0.014249189
243.12121 0.014152511
243.32828 0.014056489
243.53535 0.013961118
243.74242 0.013866394
243.94949 0.013772313
244.15657 0.01367887
244.36364 0.013586061
244.57071 0.013493882
244.77778 0.013402328
244.98485 0.013311395
245.19192 0.01322108
245.39899 0.013131377
245.60606 0.013042283
245.81313 0.012953793
246.0202 0.012865903
246.22727 0.01277861
246.43434 0.01269191
246.64141 0.012605797
246.84848 0.012520269
247.05556 0.012435321
247.26263 0.012350949
247.4697 0.01226715
247.67677 0.01218392
247.88384 0.012101254
248.09091 0.012019149
248.29798 0.011937601
248.50505 0.011856606
248.71212 0.011776161
248.91919 0.011696262
249.12626 0.011616904
249.33333 0.011538086
249.5404 0.011459802
249.74747 0.011382049
249.95455 0.011304823
250.16162 0.011228122
250.36869 0.011151941
250.57576 0.011076277
250.78283 0.011001126
250.9899 0.010926485
251.19697 0.010852351
251.40404 0.01077872
251.61111 0.010705588
251.81818 0.010632952
252.02525 0.010560809
252.23232 0.010489156
252.43939 0.010417989
252.64646 0.010347304
252.85354 0.0102771
253.06061 0.010207371
253.26768 0.010138116
253.47475 0.01006933
253.68182 0.010001012
253.88889 0.0099331565
254.09596 0.0098657616
254.30303 0.0097988241
254.5101 0.0097323406
254.71717 0.0096663083
254.92424 0.009600724
255.13131 0.0095355847
255.33838 0.0094708873
255.54545 0.0094066289
255.75253 0.0093428065
255.9596 0.0092794171
256.16667 0.0092164577
256.37374 0.0091539256
256.58081 0.0090918177
256.78788 0.0090301312
256.99495 0.0089688633
257.20202 0.008908011
257.40909 0.0088475716
257.61616 0.0087875423
257.82323 0.0087279203
258.0303 0.0086687028
258.23737 0.008609887
258.44444 0.0085514704
258.65152 0.0084934501
258.85859 0.0084358234
259.06566 0.0083785877
259.27273 0.0083217404
259.4798 0.0082652787
259.68687 0.0082092002
259.89394 0.0081535021
260.10101 0.0080981819
260.30808 0.0080432371
260.51515 0.0079886651
260.72222 0.0079344633
260.92929 0.0078806293
261.13636 0.0078271605
261.34343 0.0077740545
261.55051 0.0077213088
261.75758 0.007668921
261.96465 0.0076168886
262.17172 0.0075652093
262.37879 0.0075138806
262.58586 0.0074629002
262.79293 0.0074122656
263 0.0073619746
263.20707 0.0073120248
263.41414 0.0072624139
263.62121 0.0072131396
263.82828 0.0071641997
264.03535 0.0071155918
264.24242 0.0070673136
264.44949 0.0070193631
264.65657 0.0069717379
264.86364 0.0069244358
265.07071 0.0068774546
265.27778 0.0068307922
265.48485 0.0067844464
265.69192 0.0067384151
265.89899 0.006692696
266.10606 0.0066472872
266.31313 0.0066021864
266.5202 0.0065573917
266.72727 0.0065129009
266.93434 0.0064687119
267.14141 0.0064248228
267.34848 0.0063812314
267.55556 0.0063379358
267.76263 0.0062949339
267.9697 0.0062522238
268.17677 0.0062098035
268.38384 0.006167671
268.59091 0.0061258244
268.79798 0.0060842617
269.00505 0.006042981
269.21212 0.0060019803
269.41919 0.0059612579
269.62626 0.0059208117
269.83333 0.00588064
270.0404 0.0058407408
270.24747 0.0058011124
270.45455 0.0057617528
270.66162 0.0057226602
270.86869 0.0056838329
271.07576 0.005645269
271.28283 0.0056069668
271.4899 0.0055689245
271.69697 0.0055311402
271.90404 0.0054936124
272.11111 0.0054563391
272.31818 0.0054193187
272.52525 0.0053825496
272.73232 0.0053460298
272.93939 0.0053097579
273.14646 0.0052737321
273.35354 0.0052379507
273.56061 0.005202412
273.76768 0.0051671145
273.97475 0.0051320565
274.18182 0.0050972364
274.38889 0.0050626524
274.59596 0.0050283032
274.80303 0.004994187
275.0101 0.0049603022
275.21717 0.0049266474
275.42424 0.0048932209
275.63131 0.0048600212
275.83838 0.0048270468
276.04545 0.004794296
276.25253 0.0047617675
276.4596 0.0047294597
276.66667 0.0046973711
276.87374 0.0046655002
277.08081 0.0046338456
277.28788 0.0046024057
277.49495 0.0045711791
277.70202 0.0045401644
277.90909 0.0045093602
278.11616 0.0044787649
278.32323 0.0044483772
278.5303 0.0044181957
278.73737 0.004388219
278.94444 0.0043584456
279.15152 0.0043288743
279.35859 0.0042995036
279.56566 0.0042703322
279.77273 0.0042413587
279.9798 0.0042125817
280.18687 0.0041840001
280.39394 0.0041556123
280.60101 0.0041274172
280.80808 0.0040994133
281.01515 0.0040715995
281.22222 0.0040439744
281.42929 0.0040165367
281.63636 0.0039892851
281.84343 0.0039622185
282.05051 0.0039353355
282.25758 0.0039086349
282.46465 0.0038821154
282.67172 0.0038557759
282.87879 0.0038296151
283.08586 0.0038036318
283.29293 0.0037778248
283.5 0.0037521929
283.70707 0.0037267348
283.91414 0.0037014496
284.12121 0.0036763358
284.32828 0.0036513925
284.53535 0.0036266184
284.74242 0.0036020124
284.94949 0.0035775733
285.15657 0.0035533001
285.36364 0.0035291915
285.57071 0.0035052465
285.77778 0.003481464
285.98485 0.0034578429
286.19192 0.003434382
286.39899 0.0034110803
286.60606 0.0033879366
286.81313 0.00336495
287.0202 0.0033421194
287.22727 0.0033194437
287.43434 0.0032969218
287.64141 0.0032745527
287.84848 0.0032523354
288.05556 0.0032302689
288.26263 0.003208352
288.4697 0.0031865839
288.67677 0.0031649634
288.88384 0.0031434897
289.09091 0.0031221616
289.29798 0.0031009783
289.50505 0.0030799386
289.71212 0.0030590418
289.91919 0.0030382867
290.12626 0.0030176724
290.33333 0.002997198
290.5404 0.0029768625
290.74747 0.002956665
290.95455 0.0029366045
291.16162 0.0029166801
291.36869 0.0028968909
291.57576 0.002877236
291.78283 0.0028577144
291.9899 0.0028383253
292.19697 0.0028190677
292.40404 0.0027999408
292.61111 0.0027809437
292.81818 0.0027620754
293.02525 0.0027433352
293.23232 0.0027247221
293.43939 0.0027062353
293.64646 0.002687874
293.85354 0.0026696372
294.06061 0.0026515241
294.26768 0.002633534
294.47475 0.0026156659
294.68182 0.002597919
294.88889 0.0025802926
295.09596 0.0025627857
295.30303 0.0025453976
295.5101 0.0025281275
295.71717 0.0025109746
295.92424 0.002493938
296.13131 0.0024770171
296.33838 0.0024602109
296.54545 0.0024435188
296.75253 0.0024269399
296.9596 0.0024104735
297.16667 0.0023941189
297.37374 0.0023778752
297.58081 0.0023617417
297.78788 0.0023457177
297.99495 0.0023298023
298.20202 0.002313995
298.40909 0.0022982949
298.61616 0.0022827014
298.82323 0.0022672136
299.0303 0.002251831
299.23737 0.0022365527
299.44444 0.002221378
299.65152 0.0022063063
299.85859 0.0021913369
300.06566 0.0021764691
300.27273 0.0021617021
300.4798 0.0021470353
300.68687 0.002132468
300.89394 0.0021179995
301.10101 0.0021036293
301.30808 0.0020893565
301.51515 0.0020751806
301.72222 0.0020611008
301.92929 0.0020471166
302.13636 0.0020332272
302.34343 0.0020194321
302.55051 0.0020057306
302.75758 0.001992122
302.96465 0.0019786058
303.17172 0.0019651813
303.37879 0.0019518479
303.58586 0.0019386049
303.79293 0.0019254518
304 0.0019123879
304.20707 0.0018994127
304.41414 0.0018865255
304.62121 0.0018737257
304.82828 0.0018610128
305.03535 0.0018483861
305.24242 0.0018358451
305.44949 0.0018233892
305.65657 0.0018110178
305.86364 0.0017987304
306.07071 0.0017865263
306.27778 0.001774405
306.48485 0.0017623659
306.69192 0.0017504086
306.89899 0.0017385323
307.10606 0.0017267367
307.31313 0.0017150211
307.5202 0.0017033849
307.72727 0.0016918277
307.93434 0.001680349
308.14141 0.0016689481
308.34848 0.0016576245
308.55556 0.0016463778
308.76263 0.0016352074
308.9697 0.0016241128
309.17677 0.0016130935
309.38384 0.0016021489
309.59091 0.0015912786
309.79798 0.001580482
310.00505 0.0015697587
310.21212 0.0015591082
310.41919 0.0015485299
310.62626 0.0015380233
310.83333 0.0015275881
311.0404 0.0015172237
311.24747 0.0015069296
311.45455 0.0014967053
311.66162 0.0014865504
311.86869 0.0014764644
312.07576 0.0014664468
312.28283 0.0014564972
312.4899 0.0014466151
312.69697 0.0014368001
312.90404 0.0014270516
313.11111 0.0014173693
313.31818 0.0014077527
313.52525 0.0013982013
313.73232 0.0013887148
313.93939 0.0013792926
314.14646 0.0013699343
314.35354 0.0013606395
314.56061 0.0013514078
314.76768 0.0013422387
314.97475 0.0013331319
315.18182 0.0013240868
315.38889 0.0013151031
315.59596 0.0013061803
315.80303 0.0012973181
316.0101 0.001288516
316.21717 0.0012797736
316.42424 0.0012710906
316.63131 0.0012624664
316.83838 0.0012539008
317.04545 0.0012453933
317.25253 0.0012369435
317.4596 0.001228551
317.66667 0.0012202155
317.87374 0.0012119366
318.08081 0.0012037138
318.28788 0.0011955468
318.49495 0.0011874352
318.70202 0.0011793786
318.90909 0.0011713767
319.11616 0.0011634291
319.32323 0.0011555355
319.5303 0.0011476954
319.73737 0.0011399084
319.94444 0.0011321743
320.15152 0.0011244927
320.35859 0.0011168632
320.56566 0.0011092855
320.77273 0.0011017592
320.9798 0.0010942839
321.18687 0.0010868594
321.39394 0.0010794852
321.60101 0.0010721611
321.80808 0.0010648867
322.01515 0.0010576616
322.22222 0.0010504855
322.42929 0.0010433581
322.63636 0.0010362791
322.84343 0.0010292481
323.05051 0.0010222649
323.25758 0.001015329
323.46465 0.0010084401
323.67172 0.001001598
323.87879 0.00099480235
324.08586 0.00098805278
324.29293 0.000981349
324.5 0.00097469071
324.70707 0.0009680776
324.91414 0.00096150935
325.12121 0.00095498567
325.32828 0.00094850624
325.53535 0.00094207079
325.74242 0.00093567899
325.94949 0.00092933056
326.15657 0.00092302521
326.36364 0.00091676263
326.57071 0.00091054255
326.77778 0.00090436467
326.98485 0.0008982287
327.19192 0.00089213437
327.39899 0.00088608138
327.60606 0.00088006947
327.81313 0.00087409834
328.0202 0.00086816773
328.22727 0.00086227735
328.43434 0.00085642694
328.64141 0.00085061623
328.84848 0.00084484494
329.05556 0.0008391128
329.26263 0.00083341956
329.4697 0.00082776494
329.67677 0.0008221487
329.88384 0.00081657055
330.09091 0.00081103026
330.29798 0.00080552755
330.50505 0.00080006218
330.71212 0.00079463389
330.91919 0.00078924243
331.12626 0.00078388755
331.33333 0.000778569
331.5404 0.00077328654
331.74747 0.00076803991
331.95455 0.00076282889
332.16162 0.00075765322
332.36869 0.00075251267
332.57576 0.00074740699
332.78283 0.00074233596
332.9899 0.00073729933
333.19697 0.00073229688
333.40404 0.00072732836
333.61111 0.00072239356
333.81818 0.00071749224
334.02525 0.00071262417
334.23232 0.00070778913
334.43939 0.0007029869
334.64646 0.00069821725
334.85354 0.00069347996
335.06061 0.00068877481
335.26768 0.00068410159
335.47475 0.00067946007
335.68182 0.00067485005
335.88889 0.0006702713
336.09596 0.00066572362
336.30303 0.0006612068
336.5101 0.00065672062
336.71717 0.00065226488
336.92424 0.00064783937
337.13131 0.00064344388
337.33838 0.00063907822
337.54545 0.00063474218
337.75253 0.00063043556
337.9596 0.00062615816
338.16667 0.00062190978
338.37374 0.00061769022
338.58081 0.0006134993
338.78788 0.0006093368
338.99495 0.00060520255
339.20202 0.00060109636
339.40909 0.00059701802
339.61616 0.00059296735
339.82323 0.00058894416
340.0303 0.00058494827
340.23737 0.00058097949
340.44444 0.00057703764
340.65152 0.00057312254
340.85859 0.000569234
341.06566 0.00056537184
341.27273 0.00056153588
341.4798 0.00055772595
341.68687 0.00055394187
341.89394 0.00055018347
342.10101 0.00054645057
342.30808 0.00054274299
342.51515 0.00053906057
342.72222 0.00053540313
342.92929 0.00053177051
343.13636 0.00052816253
343.34343 0.00052457904
343.55051 0.00052101985
343.75758 0.00051748482
343.96465 0.00051397377
344.17172 0.00051048654
344.37879 0.00050702298
344.58586 0.00050358291
344.79293 0.00050016618
345 0.00049677264
345.20707 0.00049340211
345.41414 0.00049005446
345.62121 0.00048672952
345.82828 0.00048342714
346.03535 0.00048014717
346.24242 0.00047688945
346.44949 0.00047365383
346.65657 0.00047044017
346.86364 0.00046724831
347.07071 0.00046407811
347.27778 0.00046092942
347.48485 0.00045780208
347.69192 0.00045469597
347.89899 0.00045161094
348.10606 0.00044854683
348.31313 0.00044550351
348.5202 0.00044248085
348.72727 0.00043947869
348.93434 0.0004364969
349.14141 0.00043353534
349.34848 0.00043059387
349.55556 0.00042767236
349.76263 0.00042477067
349.9697 0.00042188868
350.17677 0.00041902623
350.38384 0.00041618321
350.59091 0.00041335947
350.79798 0.0004105549
351.00505 0.00040776935
351.21212 0.0004050027
351.41919 0.00040225482
351.62626 0.00039952559
351.83333 0.00039681488
352.0404 0.00039412255
352.24747 0.00039144849
352.45455 0.00038879258
352.66162 0.00038615469
352.86869 0.00038353469
353.07576 0.00038093247
353.28283 0.00037834791
353.4899 0.00037578088
353.69697 0.00037323127
353.90404 0.00037069895
354.11111 0.00036818382
354.31818 0.00036568576
354.52525 0.00036320464
354.73232 0.00036074036
354.93939 0.00035829279
355.14646 0.00035586183
355.35354 0.00035344737
355.56061 0.00035104929
355.76768 0.00034866748
355.97475 0.00034630182
356.18182 0.00034395222
356.38889 0.00034161856
356.59596 0.00033930074
356.80303 0.00033699864
357.0101 0.00033471216
357.21717 0.00033244119
357.42424 0.00033018563
357.63131 0.00032794538
357.83838 0.00032572032
358.04545 0.00032351036
358.25253 0.0003213154
358.4596 0.00031913533
358.66667 0.00031697005
358.87374 0.00031481946
359.08081 0.00031268346
359.28788 0.00031056195
359.49495 0.00030845484
359.70202 0.00030636203
359.90909 0.00030428341
360.11616 0.0003022189
360.32323 0.00030016839
360.5303 0.0002981318
360.73737 0.00029610902
360.94444 0.00029409997
361.15152 0.00029210455
361.35859 0.00029012267
361.56566 0.00028815424
361.77273 0.00028619916
361.9798 0.00028425734
362.18687 0.0002823287
362.39394 0.00028041315
362.60101 0.00027851059
362.80808 0.00027662094
363.01515 0.00027474412
363.22222 0.00027288002
363.42929 0.00027102858
363.63636 0.00026918969
363.84343 0.00026736328
364.05051 0.00026554927
364.25758 0.00026374756
364.46465 0.00026195808
364.67172 0.00026018073
364.87879 0.00025841545
365.08586 0.00025666214
365.29293 0.00025492073
365.5 0.00025319114
365.70707 0.00025147328
365.91414 0.00024976707
366.12121 0.00024807245
366.32828 0.00024638931
366.53535 0.0002447176
366.74242 0.00024305723
366.94949 0.00024140813
367.15657 0.00023977022
367.36364 0.00023814342
367.57071 0.00023652765
367.77778 0.00023492285
367.98485 0.00023332894
368.19192 0.00023174584
368.39899 0.00023017348
368.60606 0.00022861179
368.81313 0.0002270607
369.0202 0.00022552013
369.22727 0.00022399001
369.43434 0.00022247028
369.64141 0.00022096085
369.84848 0.00021946167
370.05556 0.00021797266
370.26263 0.00021649375
370.4697 0.00021502488
370.67677 0.00021356597
370.88384 0.00021211696
371.09091 0.00021067778
371.29798 0.00020924836
371.50505 0.00020782865
371.71212 0.00020641857
371.91919 0.00020501805
372.12626 0.00020362704
372.33333 0.00020224546
372.5404 0.00020087326
372.74747 0.00019951037
372.95455 0.00019815672
373.16162 0.00019681226
373.36869 0.00019547692
373.57576 0.00019415064
373.78283 0.00019283336
373.9899 0.00019152502
374.19697 0.00019022555
374.40404 0.0001889349
374.61111 0.00018765301
374.81818 0.00018637982
375.02525 0.00018511526
375.23232 0.00018385928
375.43939 0.00018261183
375.64646 0.00018137284
375.85354 0.00018014225
376.06061 0.00017892002
376.26768 0.00017770608
376.47475 0.00017650037
376.68182 0.00017530284
376.88889 0.00017411344
377.09596 0.00017293211
377.30303 0.00017175879
377.5101 0.00017059344
377.71717 0.00016943599
377.92424 0.0001682864
378.13131 0.0001671446
378.33838 0.00016601055
378.54545 0.0001648842
378.75253 0.00016376549
378.9596 0.00016265436
379.16667 0.00016155078
379.37374 0.00016045468
379.58081 0.00015936603
379.78788 0.00015828475
379.99495 0.00015721082
380.20202 0.00015614417
380.40909 0.00015508476
380.61616 0.00015403253
380.82323 0.00015298745
381.0303 0.00015194945
381.23737 0.0001509185
381.44444 0.00014989454
381.65152 0.00014887753
381.85859 0.00014786742
382.06566 0.00014686417
382.27273 0.00014586772
382.4798 0.00014487803
382.68687 0.00014389506
382.89394 0.00014291875
383.10101 0.00014194907
383.30808 0.00014098597
383.51515 0.0001400294
383.72222 0.00013907933
383.92929 0.0001381357
384.13636 0.00013719847
384.34343 0.0001362676
384.55051 0.00013534305
384.75758 0.00013442477
384.96465 0.00013351272
385.17172 0.00013260685
385.37879 0.00013170714
385.58586 0.00013081353
385.79293 0.00012992598
386 0.00012904445
386.20707 0.00012816891
386.41414 0.0001272993
386.62121 0.0001264356
386.82828 0.00012557775
387.03535 0.00012472573
387.24242 0.00012387948
387.44949 0.00012303898
387.65657 0.00012220418
387.86364 0.00012137505
388.07071 0.00012055154
388.27778 0.00011973362
388.48485 0.00011892124
388.69192 0.00011811438
388.89899 0.000117313
389.10606 0.00011651705
389.31313 0.0001157265
389.5202 0.00011494131
389.72727 0.00011416145
389.93434 0.00011338689
390.14141 0.00011261758
390.34848 0.00011185348
390.55556 0.00011109458
390.76263 0.00011034082
390.9697 0.00010959217
391.17677 0.00010884861
391.38384 0.00010811009
391.59091 0.00010737658
391.79798 0.00010664805
392.00505 0.00010592446
392.21212 0.00010520578
392.41919 0.00010449197
392.62626 0.00010378301
392.83333 0.00010307886
393.0404 0.00010237949
393.24747 0.00010168486
393.45455 0.00010099495
393.66162 0.00010030971
393.86869 9.9629128e-05
394.07576 9.895316e-05
394.28283 9.8281779e-05
394.4899 9.7614954e-05
394.69697 9.6952652e-05
394.90404 9.6294845e-05
395.11111 9.56415e-05
395.31818 9.4992588e-05
395.52525 9.4348079e-05
395.73232 9.3707943e-05
395.93939 9.307215e-05
396.14646 9.2440671e-05
396.35354 9.1813476e-05
396.56061 9.1190537e-05
396.76768 9.0571824e-05
396.97475 8.9957309e-05
397.18182 8.9346963e-05
397.38889 8.8740759e-05
397.59596 8.8138667e-05
397.80303 8.7540661e-05
398.0101 8.6946712e-05
398.21717 8.6356793e-05
398.42424 8.5770876e-05
398.63131 8.5188935e-05
398.83838 8.4610942e-05
399.04545 8.4036871e-05
399.25253 8.3466694e-05
399.4596 8.2900387e-05
399.66667 8.2337921e-05
399.87374 8.1779272e-05
400.08081 8.1224413e-05
400.28788 8.0673319e-05
400.49495 8.0125964e-05
400.70202 7.9582322e-05
400.90909 7.9042369e-05
401.11616 7.850608e-05
401.32323 7.7973429e-05
401.5303 7.7444392e-05
401.73737 7.6918944e-05
401.94444 7.6397062e-05
402.15152 7.5878721e-05
402.35859 7.5363896e-05
402.56566 7.4852564e-05
402.77273 7.4344702e-05
402.9798 7.3840285e-05
403.18687 7.3339291e-05
403.39394 7.2841696e-05
403.60101 7.2347477e-05
403.80808 7.1856612e-05
404.01515 7.1369076e-05
404.22222 7.0884849e-05
404.42929 7.0403907e-05
404.63636 6.9926228e-05
404.84343 6.945179e-05
405.05051 6.8980571e-05
405.25758 6.8512549e-05
405.46465 6.8047703e-05
405.67172 6.758601e-05
405.87879 6.712745e-05
406.08586 6.6672002e-05
406.29293 6.6219643e-05
406.5 6.5770354e-05
406.70707 6.5324113e-05
406.91414 6.4880899e-05
407.12121 6.4440693e-05
407.32828 6.4003474e-05
407.53535 6.356922e-05
407.74242 6.3137914e-05
407.94949 6.2709533e-05
408.15657 6.228406e-05
408.36364 6.1861472e-05
408.57071 6.1441753e-05
408.77778 6.102488e-05
408.98485 6.0610837e-05
409.19192 6.0199602e-05
409.39899 5.9791158e-05
409.60606 5.9385484e-05
409.81313 5.8982564e-05
410.0202 5.8582377e-05
410.22727 5.8184905e-05
410.43434 5.779013e-05
410.64141 5.7398033e-05
410.84848 5.7008597e-05
411.05556 5.6621803e-05
411.26263 5.6237634e-05
411.4697 5.5856071e-05
411.67677 5.5477096e-05
411.88384 5.5100693e-05
412.09091 5.4726844e-05
412.29798 5.4355532e-05
412.50505 5.3986738e-05
412.71212 5.3620447e-05
412.91919 5.3256641e-05
413.12626 5.2895304e-05
413.33333 5.2536418e-05
413.5404 5.2179967e-05
413.74747 5.1825934e-05
413.95455 5.1474304e-05
414.16162 5.1125059e-05
414.36869 5.0778184e-05
414.57576 5.0433662e-05
414.78283 5.0091478e-05
414.9899 4.9751616e-05
415.19697 4.9414059e-05
415.40404 4.9078793e-05
415.61111 4.8745802e-05
415.81818 4.8415069e-05
416.02525 4.8086581e-05
416.23232 4.7760321e-05
416.43939 4.7436276e-05
416.64646 4.7114428e-05
416.85354 4.6794765e-05
417.06061 4.647727e-05
417.26768 4.6161929e-05
417.47475 4.5848728e-05
417.68182 4.5537652e-05
417.88889 4.5228687e-05
418.09596 4.4921817e-05
418.30303 4.461703e-05
418.5101 4.4314311e-05
418.71717 4.4013646e-05
418.92424 4.371502e-05
419.13131 4.3418421e-05
419.33838 4.3123834e-05
419.54545 4.2831246e-05
419.75253 4.2540643e-05
419.9596 4.2252012e-05
420.16667 4.1965339e-05
420.37374 4.1680611e-05
420.58081 4.1397815e-05
420.78788 4.1116938e-05
420.99495 4.0837966e-05
421.20202 4.0560887e-05
421.40909 4.0285688e-05
421.61616 4.0012356e-05
421.82323 3.9740879e-05
422.0303 3.9471244e-05
422.23737 3.9203438e-05
422.44444 3.8937449e-05
422.65152 3.8673265e-05
422.85859 3.8410873e-05
423.06566 3.8150262e-05
423.27273 3.7891418e-05
423.4798 3.7634331e-05
423.68687 3.7378989e-05
423.89394 3.7125378e-05
424.10101 3.6873489e-05
424.30808 3.6623308e-05
424.51515 3.6374825e-05
424.72222 3.6128028e-05
424.92929 3.5882905e-05
425.13636 3.5639445e-05
425.34343 3.5397638e-05
425.55051 3.5157471e-05
425.75758 3.4918933e-05
425.96465 3.4682014e-05
426.17172 3.4446702e-05
426.37879 3.4212987e-05
426.58586 3.3980857e-05
426.79293 3.3750303e-05
427 3.3521312e-05
427.20707 3.3293876e-05
427.41414 3.3067982e-05
427.62121 3.2843622e-05
427.82828 3.2620783e-05
428.03535 3.2399456e-05
428.24242 3.2179631e-05
428.44949 3.1961298e-05
428.65657 3.1744446e-05
428.86364 3.1529065e-05
429.07071 3.1315145e-05
429.27778 3.1102677e-05
429.48485 3.0891651e-05
429.69192 3.0682056e-05
429.89899 3.0473883e-05
430.10606 3.0267123e-05
430.31313 3.0061766e-05
430.5202 2.9857801e-05
430.72727 2.9655221e-05
430.93434 2.9454015e-05
431.14141 2.9254175e-05
431.34848 2.905569e-05
431.55556 2.8858552e-05
431.76263 2.8662751e-05
431.9697 2.8468279e-05
432.17677 2.8275127e-05
432.38384 2.8083285e-05
432.59091 2.7892744e-05
432.79798 2.7703496e-05
433.00505 2.7515533e-05
433.21212 2.7328844e-05
433.41919 2.7143423e-05
433.62626 2.6959259e-05
433.83333 2.6776345e-05
434.0404 2.6594672e-05
434.24747 2.6414231e-05
434.45455 2.6235015e-05
434.66162 2.6057015e-05
434.86869 2.5880222e-05
435.07576 2.5704629e-05
435.28283 2.5530228e-05
435.4899 2.5357009e-05
435.69697 2.5184966e-05
435.90404 2.501409e-05
436.11111 2.4844374e-05
436.31818 2.4675809e-05
436.52525 2.4508387e-05
436.73232 2.4342102e-05
436.93939 2.4176945e-05
437.14646 2.4012908e-05
437.35354 2.3849985e-05
437.56061 2.3688166e-05
437.76768 2.3527446e-05
437.97475 2.3367816e-05
438.18182 2.3209269e-05
438.38889 2.3051798e-05
438.59596 2.2895396e-05
438.80303 2.2740054e-05
439.0101 2.2585767e-05
439.21717 2.2432526e-05
439.42424 2.2280325e-05
439.63131 2.2129157e-05
439.83838 2.1979014e-05
440.04545 2.182989e-05
440.25253 2.1681778e-05
440.4596 2.153467e-05
440.66667 2.1388561e-05
440.87374 2.1243443e-05
441.08081 2.109931e-05
441.28788 2.0956155e-05
441.49495 2.0813971e-05
441.70202 2.0672751e-05
441.90909 2.053249e-05
442.11616 2.0393181e-05
442.32323 2.0254816e-05
442.5303 2.0117391e-05
442.73737 1.9980897e-05
442.94444 1.984533e-05
443.15152 1.9710683e-05
443.35859 1.9576949e-05
443.56566 1.9444123e-05
443.77273 1.9312198e-05
443.9798 1.9181168e-05
444.18687 1.9051027e-05
444.39394 1.8921769e-05
444.60101 1.8793387e-05
444.80808 1.8665877e-05
445.01515 1.8539232e-05
445.22222 1.8413447e-05
445.42929 1.8288515e-05
445.63636 1.816443e-05
445.84343 1.8041187e-05
446.05051 1.7918781e-05
446.25758 1.7797205e-05
446.46465 1.7676454e-05
446.67172 1.7556522e-05
446.87879 1.7437404e-05
447.08586 1.7319094e-05
447.29293 1.7201587e-05
447.5 1.7084877e-05
447.70707 1.6968959e-05
447.91414 1.6853827e-05
448.12121 1.6739477e-05
448.32828 1.6625902e-05
448.53535 1.6513098e-05
448.74242 1.6401059e-05
448.94949 1.6289781e-05
449.15657 1.6179257e-05
449.36364 1.6069484e-05
449.57071 1.5960455e-05
449.77778 1.5852166e-05
449.98485 1.5744612e-05
450.19192 1.5637787e-05
450.39899 1.5531687e-05
450.60606 1.5426307e-05
450.81313 1.5321642e-05
451.0202 1.5217688e-05
451.22727 1.5114438e-05
451.43434 1.5011889e-05
451.64141 1.4910036e-05
451.84848 1.4808874e-05
452.05556 1.4708398e-05
452.26263 1.4608604e-05
452.4697 1.4509487e-05
452.67677 1.4411042e-05
452.88384 1.4313266e-05
453.09091 1.4216153e-05
453.29798 1.4119698e-05
453.50505 1.4023899e-05
453.71212 1.3928749e-05
453.91919 1.3834245e-05
454.12626 1.3740381e-05
454.33333 1.3647155e-05
454.5404 1.3554562e-05
454.74747 1.3462596e-05
454.95455 1.3371255e-05
455.16162 1.3280533e-05
455.36869 1.3190427e-05
455.57576 1.3100932e-05
455.78283 1.3012044e-05
455.9899 1.2923759e-05
456.19697 1.2836074e-05
456.40404 1.2748983e-05
456.61111 1.2662483e-05
456.81818 1.2576571e-05
457.02525 1.2491241e-05
457.23232 1.240649e-05
457.43939 1.2322314e-05
457.64646 1.2238709e-05
457.85354 1.2155671e-05
458.06061 1.2073197e-05
458.26768 1.1991282e-05
458.47475 1.1909923e-05
458.68182 1.1829116e-05
458.88889 1.1748858e-05
459.09596 1.1669144e-05
459.30303 1.1589971e-05
459.5101 1.1511335e-05
459.71717 1.1433232e-05
459.92424 1.1355659e-05
460.13131 1.1278613e-05
460.33838 1.120209e-05
460.54545 1.1126085e-05
460.75253 1.1050597e-05
460.9596 1.097562e-05
461.16667 1.0901152e-05
461.37374 1.082719e-05
461.58081 1.0753729e-05
461.78788 1.0680767e-05
461.99495 1.06083e-05
462.20202 1.0536324e-05
462.40909 1.0464837e-05
462.61616 1.0393835e-05
462.82323 1.0323314e-05
463.0303 1.0253272e-05
463.23737 1.0183705e-05
463.44444 1.0114611e-05
463.65152 1.0045985e-05
463.85859 9.9778243e-06
464.06566 9.9101264e-06
464.27273 9.8428879e-06
464.4798 9.7761055e-06
464.68687 9.7097762e-06
464.89394 9.643897e-06
465.10101 9.5784647e-06
465.30808 9.5134764e-06
465.51515 9.448929e-06
465.72222 9.3848196e-06
465.92929 9.3211452e-06
466.13636 9.2579027e-06
466.34343 9.1950894e-06
466.55051 9.1327022e-06
466.75758 9.0707383e-06
466.96465 9.0091949e-06
467.17172 8.948069e-06
467.37879 8.8873578e-06
467.58586 8.8270585e-06
467.79293 8.7671684e-06
468 8.7076846e-06
468.20707 8.6486044e-06
468.41414 8.589925e-06
468.62121 8.5316438e-06
468.82828 8.473758e-06
469.03535 8.4162649e-06
469.24242 8.359162e-06
469.44949 8.3024464e-06
469.65657 8.2461157e-06
469.86364 8.1901672e-06
470.07071 8.1345982e-06
470.27778 8.0794063e-06
470.48485 8.0245889e-06
470.69192 7.9701433e-06
470.89899 7.9160672e-06
471.10606 7.862358e-06
471.31313 7.8090132e-06
471.5202 7.7560303e-06
471.72727 7.703407e-06
471.93434 7.6511406e-06
472.14141 7.5992289e-06
472.34848 7.5476694e-06
472.55556 7.4964597e-06
472.76263 7.4455974e-06
472.9697 7.3950803e-06
473.17677 7.3449059e-06
473.38384 7.2950719e-06
473.59091 7.245576e-06
473.79798 7.196416e-06
474.00505 7.1475895e-06
474.21212 7.0990943e-06
474.41919 7.0509281e-06
474.62626 7.0030887e-06
474.83333 6.9555739e-06
475.0404 6.9083815e-06
475.24747 6.8615092e-06
475.45455 6.814955e-06
475.66162 6.7687167e-06
475.86869 6.722792e-06
476.07576 6.677179e-06
476.28283 6.6318754e-06
476.4899 6.5868793e-06
476.69697 6.5421884e-06
476.90404 6.4978007e-06
477.11111 6.4537142e-06
477.31818 6.4099268e-06
477.52525 6.3664365e-06
477.73232 6.3232413e-06
477.93939 6.2803391e-06
478.14646 6.2377281e-06
478.35354 6.1954061e-06
478.56061 6.1533713e-06
478.76768 6.1116217e-06
478.97475 6.0701553e-06
479.18182 6.0289703e-06
479.38889 5.9880648e-06
479.59596 5.9474367e-06
479.80303 5.9070843e-06
480.0101 5.8670057e-06
480.21717 5.8271991e-06
480.42424 5.7876625e-06
480.63131 5.7483941e-06
480.83838 5.7093922e-06
481.04545 5.670655e-06
481.25253 5.6321805e-06
481.4596 5.5939671e-06
481.66667 5.5560129e-06
481.87374 5.5183163e-06
482.08081 5.4808754e-06
482.28788 5.4436886e-06
482.49495 5.4067541e-06
482.70202 5.3700701e-06
482.90909 5.3336351e-06
483.11616 5.2974472e-06
483.32323 5.2615049e-06
483.5303 5.2258065e-06
483.73737 5.1903502e-06
483.94444 5.1551346e-06
484.15152 5.1201578e-06
484.35859 5.0854184e-06
484.56566 5.0509147e-06
484.77273 5.0166451e-06
484.9798 4.9826079e-06
485.18687 4.9488018e-06
485.39394 4.915225e-06
485.60101 4.881876e-06
485.80808 4.8487532e-06
486.01515 4.8158553e-06
486.22222 4.7831805e-06
486.42929 4.7507274e-06
486.63636 4.7184945e-06
486.84343 4.6864803e-06
487.05051 4.6546833e-06
487.25758 4.623102e-06
487.46465 4.591735e-06
487.67172 4.5605809e-06
487.87879 4.5296381e-06
488.08586 4.4989052e-06
488.29293 4.4683809e-06
488.5 4.4380637e-06
488.70707 4.4079521e-06
488.91414 4.3780449e-06
489.12121 4.3483406e-06
489.32828 4.3188378e-06
489.53535 4.2895352e-06
489.74242 4.2604314e-06
489.94949 4.2315251e-06
490.15657 4.2028149e-06
490.36364 4.1742995e-06
490.57071 4.1459775e-06
490.77778 4.1178478e-06
490.98485 4.0899088e-06
491.19192 4.0621595e-06
491.39899 4.0345984e-06
491.60606 4.0072243e-06
491.81313 3.980036e-06
492.0202 3.9530321e-06
492.22727 3.9262114e-06
492.43434 3.8995727e-06
492.64141 3.8731147e-06
492.84848 3.8468363e-06
493.05556 3.8207361e-06
493.26263 3.7948131e-06
493.4697 3.7690659e-06
493.67677 3.7434934e-06
493.88384 3.7180944e-06
494.09091 3.6928678e-06
494.29798 3.6678123e-06
494.50505 3.6429267e-06
494.71212 3.6182101e-06
494.91919 3.5936611e-06
495.12626 3.5692787e-06
495.33333 3.5450618e-06
495.5404 3.5210091e-06
495.74747 3.4971196e-06
495.95455 3.4733923e-06
496.16162 3.4498259e-06
496.36869 3.4264194e-06
496.57576 3.4031717e-06
496.78283 3.3800817e-06
496.9899 3.3571484e-06
497.19697 3.3343707e-06
497.40404 3.3117476e-06
497.61111 3.2892779e-06
497.81818 3.2669607e-06
498.02525 3.2447949e-06
498.23232 3.2227795e-06
498.43939 3.2009135e-06
498.64646 3.1791958e-06
498.85354 3.1576255e-06
499.06061 3.1362015e-06
499.26768 3.1149229e-06
499.47475 3.0937886e-06
499.68182 3.0727978e-06
499.88889 3.0519494e-06
500.09596 3.0312424e-06
500.30303 3.0106759e-06
500.5101 2.990249e-06
500.71717 2.9699606e-06
500.92424 2.9498099e-06
501.13131 2.929796e-06
501.33838 2.9099178e-06
501.54545 2.8901745e-06
501.75253 2.8705651e-06
501.9596 2.8510888e-06
502.16667 2.8317446e-06
502.37374 2.8125317e-06
502.58081 2.7934491e-06
502.78788 2.774496e-06
502.99495 2.7556715e-06
503.20202 2.7369748e-06
503.40909 2.7184048e-06
503.61616 2.6999609e-06
503.82323 2.6816421e-06
504.0303 2.6634476e-06
504.23737 2.6453766e-06
504.44444 2.6274281e-06
504.65152 2.6096015e-06
504.85859 2.5918957e-06
505.06566 2.5743102e-06
505.27273 2.5568439e-06
505.4798 2.5394961e-06
505.68687 2.5222661e-06
505.89394 2.5051529e-06
506.10101 2.4881558e-06
506.30808 2.4712741e-06
506.51515 2.4545069e-06
506.72222 2.4378535e-06
506.92929 2.4213131e-06
507.13636 2.4048849e-06
507.34343 2.3885681e-06
507.55051 2.3723621e-06
507.75758 2.356266e-06
507.96465 2.3402791e-06
508.17172 2.3244007e-06
508.37879 2.30863e-06
508.58586 2.2929663e-06
508.79293 2.2774089e-06
509 2.2619571e-06
509.20707 2.2466101e-06
509.41414 2.2313672e-06
509.62121 2.2162278e-06
509.82828 2.201191e-06
510.03535 2.1862563e-06
510.24242 2.1714229e-06
510.44949 2.1566902e-06
510.65657 2.1420574e-06
510.86364 2.1275239e-06
511.07071 2.113089e-06
511.27778 2.098752e-06
511.48485 2.0845123e-06
511.69192 2.0703692e-06
511.89899 2.0563221e-06
512.10606 2.0423703e-06
512.31313 2.0285132e-06
512.5202 2.01475e-06
512.72727 2.0010803e-06
512.93434 1.9875033e-06
513.14141 1.9740184e-06
513.34848 1.960625e-06
513.55556 1.9473225e-06
513.76263 1.9341102e-06
513.9697 1.9209876e-06
514.17677 1.907954e-06
514.38384 1.8950089e-06
514.59091 1.8821516e-06
514.79798 1.8693815e-06
515.00505 1.856698e-06
515.21212 1.8441006e-06
515.41919 1.8315887e-06
515.62626 1.8191617e-06
515.83333 1.806819e-06
516.0404 1.79456e-06
516.24747 1.7823842e-06
516.45455 1.770291e-06
516.66162 1.7582799e-06
516.86869 1.7463503e-06
517.07576 1.7345016e-06
517.28283 1.7227332e-06
517.4899 1.7110448e-06
517.69697 1.6994356e-06
517.90404 1.6879052e-06
518.11111 1.6764531e-06
518.31818 1.6650786e-06
518.52525 1.6537813e-06
518.73232 1.6425607e-06
518.93939 1.6314162e-06
519.14646 1.6203473e-06
519.35354 1.6093535e-06
519.56061 1.5984343e-06
519.76768 1.5875892e-06
519.97475 1.5768177e-06
520.18182 1.5661192e-06
520.38889 1.5554934e-06
520.59596 1.5449396e-06
520.80303 1.5344574e-06
521.0101 1.5240464e-06
521.21717 1.513706e-06
521.42424 1.5034357e-06
521.63131 1.4932352e-06
521.83838 1.4831038e-06
522.04545 1.4730412e-06
522.25253 1.4630469e-06
522.4596 1.4531203e-06
522.66667 1.4432612e-06
522.87374 1.4334689e-06
523.08081 1.423743e-06
523.28788 1.4140832e-06
523.49495 1.4044888e-06
523.70202 1.3949596e-06
523.90909 1.385495e-06
524.11616 1.3760947e-06
524.32323 1.3667581e-06
524.5303 1.3574849e-06
524.73737 1.3482746e-06
524.94444 1.3391267e-06
525.15152 1.330041e-06
525.35859 1.3210169e-06
525.56566 1.312054e-06
525.77273 1.3031519e-06
525.9798 1.2943103e-06
526.18687 1.2855286e-06
526.39394 1.2768065e-06
526.60101 1.2681435e-06
526.80808 1.2595394e-06
527.01515 1.2509936e-06
527.22222 1.2425058e-06
527.42929 1.2340757e-06
527.63636 1.2257027e-06
527.84343 1.2173865e-06
528.05051 1.2091267e-06
528.25758 1.200923e-06
528.46465 1.1927749e-06
528.67172 1.1846821e-06
528.87879 1.1766442e-06
529.08586 1.1686609e-06
529.29293 1.1607317e-06
529.5 1.1528564e-06
529.70707 1.1450344e-06
529.91414 1.1372656e-06
530.12121 1.1295494e-06
530.32828 1.1218856e-06
530.53535 1.1142738e-06
530.74242 1.1067136e-06
530.94949 1.0992047e-06
531.15657 1.0917468e-06
531.36364 1.0843395e-06
531.57071 1.0769824e-06
531.77778 1.0696753e-06
531.98485 1.0624177e-06
532.19192 1.0552094e-06
532.39899 1.04805e-06
532.60606 1.0409391e-06
532.81313 1.0338765e-06
533.0202 1.0268618e-06
533.22727 1.0198947e-06
533.43434 1.0129749e-06
533.64141 1.0061021e-06
533.84848 9.9927582e-07
534.05556 9.924959e-07
534.26263 9.8576198e-07
534.4697 9.7907374e-07
534.67677 9.7243089e-07
534.88384 9.6583311e-07
535.09091 9.5928009e-07
535.29798 9.5277153e-07
535.50505 9.4630713e-07
535.71212 9.3988659e-07
535.91919 9.3350962e-07
536.12626 9.2717591e-07
536.33333 9.2088517e-07
536.5404 9.1463712e-07
536.74747 9.0843146e-07
536.95455 9.022679e-07
537.16162 8.9614616e-07
537.36869 8.9006596e-07
537.57576 8.84027e-07
537.78283 8.7802903e-07
537.9899 8.7207174e-07
538.19697 8.6615488e-07
538.40404 8.6027816e-07
538.61111 8.5444132e-07
538.81818 8.4864407e-07
539.02525 8.4288616e-07
539.23232 8.3716732e-07
539.43939 8.3148728e-07
539.64646 8.2584577e-07
539.85354 8.2024254e-07
540.06061 8.1467733e-07
540.26768 8.0914988e-07
540.47475 8.0365993e-07
540.68182 7.9820723e-07
540.88889 7.9279153e-07
541.09596 7.8741257e-07
541.30303 7.820701e-07
541.5101 7.7676389e-07
541.71717 7.7149367e-07
541.92424 7.6625921e-07
542.13131 7.6106027e-07
542.33838 7.558966e-07
542.54545 7.5076797e-07
542.75253 7.4567413e-07
542.9596 7.4061485e-07
543.16667 7.355899e-07
543.37374 7.3059905e-07
543.58081 7.2564205e-07
543.78788 7.2071869e-07
543.99495 7.1582873e-07
544.20202 7.1097195e-07
544.40909 7.0614813e-07
544.61616 7.0135703e-07
544.82323 6.9659843e-07
545.0303 6.9187213e-07
545.23737 6.8717789e-07
545.44444 6.825155e-07
545.65152 6.7788475e-07
545.85859 6.7328541e-07
546.06566 6.6871728e-07
546.27273 6.6418014e-07
546.4798 6.5967379e-07
546.68687 6.5519801e-07
546.89394 6.507526e-07
547.10101 6.4633735e-07
547.30808 6.4195206e-07
547.51515 6.3759652e-07
547.72222 6.3327053e-07
547.92929 6.289739e-07
548.13636 6.2470641e-07
548.34343 6.2046788e-07
548.55051 6.1625811e-07
548.75758 6.120769e-07
548.96465 6.0792406e-07
549.17172 6.0379939e-07
549.37879 5.9970271e-07
549.58586 5.9563383e-07
549.79293 5.9159255e-07
&
@target G0.S3
@type xydy
43 0.405278 0.011663
128 0.442278 0.010283
146 0.363226 0.011641
171 0.178413 0.005831
205 0.022142 0.000791
256 0.011389 0.000218
342 0.006277 9.3e-05
512 0.001388 4.5e-05
&
@target G0.S4
@type xydy
43 0.373637 0.011734
128 0.384049 0.009859
146 0.373842 0.011993
171 0.184021 0.005691
205 0.022166 0.00076
256 0.013651 0.00023
342 0.006277 9.3e-05
512 0.001514 4.6e-05
&


==> anc/thermalwidth.agr <==
# Grace project file
#
@version 50125
@page size 842, 595
@page scroll 5%
@page inout 5%
@link page off
@map font 0 to "Times-Roman", "Times-Roman"
@map font 1 to "Times-Italic", "Times-Italic"
@map font 2 to "Times-Bold", "Times-Bold"
@map font 3 to "Times-BoldItalic", "Times-BoldItalic"
@map font 4 to "Helvetica", "Helvetica"
@map font 5 to "Helvetica-Oblique", "Helvetica-Oblique"
@map font 6 to "Helvetica-Bold", "Helvetica-Bold"
@map font 7 to "Helvetica-BoldOblique", "Helvetica-BoldOblique"
@map font 8 to "Courier", "Courier"
@map font 9 to "Courier-Oblique", "Courier-Oblique"
@map font 10 to "Courier-Bold", "Courier-Bold"
@map font 11 to "Courier-BoldOblique", "Courier-BoldOblique"
@map font 12 to "Symbol", "Symbol"
@map font 13 to "ZapfDingbats", "ZapfDingbats"
@map color 0 to (255, 255, 255), "white"
@map color 1 to (0, 0, 0), "black"
@map color 2 to (255, 0, 0), "red"
@map color 3 to (0, 255, 0), "green"
@map color 4 to (0, 0, 255), "blue"
@map color 5 to (255, 255, 0), "yellow"
@map color 6 to (188, 143, 143), "brown"
@map color 7 to (220, 220, 220), "grey"
@map color 8 to (148, 0, 211), "violet"
@map color 9 to (0, 255, 255), "cyan"
@map color 10 to (255, 0, 255), "magenta"
@map color 11 to (255, 165, 0), "orange"
@map color 12 to (114, 33, 188), "indigo"
@map color 13 to (103, 7, 72), "maroon"
@map color 14 to (64, 224, 208), "turquoise"
@map color 15 to (0, 139, 0), "green4"
@reference date 0
@date wrap off
@date wrap year 1950
@default linewidth 1.0
@default linestyle 1
@default color 1
@default pattern 1
@default font 0
@default char size 1.000000
@default symbol size 1.000000
@default sformat "%.8g"
@background color 0
@page background fill on
@timestamp off
@timestamp 0.03, 0.03
@timestamp color 1
@timestamp rot 0
@timestamp font 0
@timestamp char size 1.000000
@timestamp def "Fri Aug 15 09:43:32 2025"
@with string
@    string on
@    string loctype view
@    string 0.249684741488, 0.904161412358
@    string color 1
@    string rot 0
@    string font 0
@    string just 0
@    string char size 1.250000
@    string def "\f{Times-Bold}QCD\s2+1\N  m\s\f{Symbol}p\N\f{Times-Bold} = 140 MeV"
@with string
@    string on
@    string loctype view
@    string 0.653215636823, 0.904161412358
@    string color 1
@    string rot 0
@    string font 2
@    string just 0
@    string char size 1.250000
@    string def "d = 0.963 fm "
@r0 off
@link r0 to g0
@r0 type above
@r0 linestyle 1
@r0 linewidth 1.0
@r0 color 1
@r0 line 0, 0, 0, 0
@r1 off
@link r1 to g0
@r1 type above
@r1 linestyle 1
@r1 linewidth 1.0
@r1 color 1
@r1 line 0, 0, 0, 0
@r2 off
@link r2 to g0
@r2 type above
@r2 linestyle 1
@r2 linewidth 1.0
@r2 color 1
@r2 line 0, 0, 0, 0
@r3 off
@link r3 to g0
@r3 type above
@r3 linestyle 1
@r3 linewidth 1.0
@r3 color 1
@r3 line 0, 0, 0, 0
@r4 off
@link r4 to g0
@r4 type above
@r4 linestyle 1
@r4 linewidth 1.0
@r4 color 1
@r4 line 0, 0, 0, 0
@g0 on
@g0 hidden false
@g0 type XY
@g0 stacked false
@g0 bar hgap 0.000000
@g0 fixedpoint off
@g0 fixedpoint type 0
@g0 fixedpoint xy 0.000000, 0.000000
@g0 fixedpoint format general general
@g0 fixedpoint prec 6, 6
@with g0
@    world 0, 0, 600, 0.8
@    stack world 0, 0, 0, 0
@    znorm 1
@    view 0.150000, 0.150000, 1.150000, 0.850000
@    title ""
@    title font 0
@    title size 1.500000
@    title color 1
@    subtitle ""
@    subtitle font 0
@    subtitle size 1.000000
@    subtitle color 1
@    xaxes scale Normal
@    yaxes scale Normal
@    xaxes invert off
@    yaxes invert off
@    xaxis  on
@    xaxis  type zero false
@    xaxis  offset 0.000000 , 0.000000
@    xaxis  bar on
@    xaxis  bar color 1
@    xaxis  bar linestyle 1
@    xaxis  bar linewidth 2.0
@    xaxis  label "T (MeV)"
@    xaxis  label layout para
@    xaxis  label place auto
@    xaxis  label char size 1.000000
@    xaxis  label font 2
@    xaxis  label color 1
@    xaxis  label place normal
@    xaxis  tick on
@    xaxis  tick major 100
@    xaxis  tick minor ticks 1
@    xaxis  tick default 6
@    xaxis  tick place rounded true
@    xaxis  tick in
@    xaxis  tick major size 1.000000
@    xaxis  tick major color 1
@    xaxis  tick major linewidth 2.0
@    xaxis  tick major linestyle 1
@    xaxis  tick major grid off
@    xaxis  tick minor color 1
@    xaxis  tick minor linewidth 2.0
@    xaxis  tick minor linestyle 1
@    xaxis  tick minor grid off
@    xaxis  tick minor size 0.500000
@    xaxis  ticklabel on
@    xaxis  ticklabel format general
@    xaxis  ticklabel prec 5
@    xaxis  ticklabel formula ""
@    xaxis  ticklabel append ""
@    xaxis  ticklabel prepend ""
@    xaxis  ticklabel angle 0
@    xaxis  ticklabel skip 0
@    xaxis  ticklabel stagger 0
@    xaxis  ticklabel place normal
@    xaxis  ticklabel offset auto
@    xaxis  ticklabel offset 0.000000 , 0.010000
@    xaxis  ticklabel start type auto
@    xaxis  ticklabel start 0.000000
@    xaxis  ticklabel stop type auto
@    xaxis  ticklabel stop 0.000000
@    xaxis  ticklabel char size 1.000000
@    xaxis  ticklabel font 2
@    xaxis  ticklabel color 1
@    xaxis  tick place both
@    xaxis  tick spec type none
@    yaxis  on
@    yaxis  type zero false
@    yaxis  offset 0.000000 , 0.000000
@    yaxis  bar on
@    yaxis  bar color 1
@    yaxis  bar linestyle 1
@    yaxis  bar linewidth 2.0
@    yaxis  label "\f{Times-Bold}w (fm)"
@    yaxis  label layout para
@    yaxis  label place auto
@    yaxis  label char size 1.500000
@    yaxis  label font 2
@    yaxis  label color 1
@    yaxis  label place normal
@    yaxis  tick on
@    yaxis  tick major 0.1
@    yaxis  tick minor ticks 4
@    yaxis  tick default 6
@    yaxis  tick place rounded true
@    yaxis  tick in
@    yaxis  tick major size 1.000000
@    yaxis  tick major color 1
@    yaxis  tick major linewidth 2.0
@    yaxis  tick major linestyle 1
@    yaxis  tick major grid off
@    yaxis  tick minor color 1
@    yaxis  tick minor linewidth 2.0
@    yaxis  tick minor linestyle 1
@    yaxis  tick minor grid off
@    yaxis  tick minor size 0.500000
@    yaxis  ticklabel on
@    yaxis  ticklabel format general
@    yaxis  ticklabel prec 5
@    yaxis  ticklabel formula ""
@    yaxis  ticklabel append ""
@    yaxis  ticklabel prepend ""
@    yaxis  ticklabel angle 0
@    yaxis  ticklabel skip 0
@    yaxis  ticklabel stagger 0
@    yaxis  ticklabel place normal
@    yaxis  ticklabel offset auto
@    yaxis  ticklabel offset 0.000000 , 0.010000
@    yaxis  ticklabel start type auto
@    yaxis  ticklabel start 0.000000
@    yaxis  ticklabel stop type auto
@    yaxis  ticklabel stop 0.000000
@    yaxis  ticklabel char size 1.000000
@    yaxis  ticklabel font 2
@    yaxis  ticklabel color 1
@    yaxis  tick place both
@    yaxis  tick spec type none
@    altxaxis  off
@    altyaxis  off
@    legend on
@    legend loctype view
@    legend 0.85, 0.8
@    legend box color 1
@    legend box pattern 1
@    legend box linewidth 1.0
@    legend box linestyle 1
@    legend box fill color 0
@    legend box fill pattern 1
@    legend font 0
@    legend char size 1.000000
@    legend color 1
@    legend length 4
@    legend vgap 1
@    legend hgap 1
@    legend invert false
@    frame type 0
@    frame linestyle 1
@    frame linewidth 1.0
@    frame color 1
@    frame pattern 1
@    frame background color 0
@    frame background pattern 0
@    s0 hidden false
@    s0 type xy
@    s0 symbol 0
@    s0 symbol size 1.000000
@    s0 symbol color 15
@    s0 symbol pattern 1
@    s0 symbol fill color 15
@    s0 symbol fill pattern 0
@    s0 symbol linewidth 1.0
@    s0 symbol linestyle 1
@    s0 symbol char 65
@    s0 symbol char font 0
@    s0 symbol skip 0
@    s0 line type 1
@    s0 line linestyle 1
@    s0 line linewidth 3.0
@    s0 line color 15
@    s0 line pattern 1
@    s0 baseline type 0
@    s0 baseline off
@    s0 dropline off
@    s0 fill type 0
@    s0 fill rule 0
@    s0 fill color 1
@    s0 fill pattern 1
@    s0 avalue off
@    s0 avalue type 2
@    s0 avalue char size 1.000000
@    s0 avalue font 0
@    s0 avalue color 1
@    s0 avalue rot 0
@    s0 avalue format general
@    s0 avalue prec 3
@    s0 avalue prepend ""
@    s0 avalue append ""
@    s0 avalue offset 0.000000 , 0.000000
@    s0 errorbar on
@    s0 errorbar place both
@    s0 errorbar color 15
@    s0 errorbar pattern 1
@    s0 errorbar size 1.000000
@    s0 errorbar linewidth 1.0
@    s0 errorbar linestyle 1
@    s0 errorbar riser linewidth 1.0
@    s0 errorbar riser linestyle 1
@    s0 errorbar riser clip off
@    s0 errorbar riser clip length 0.100000
@    s0 comment "thermalwidth.agr"
@    s0 legend  ""
@    s1 hidden false
@    s1 type xydy
@    s1 symbol 1
@    s1 symbol size 0.750000
@    s1 symbol color 1
@    s1 symbol pattern 1
@    s1 symbol fill color 1
@    s1 symbol fill pattern 0
@    s1 symbol linewidth 2.5
@    s1 symbol linestyle 1
@    s1 symbol char 65
@    s1 symbol char font 0
@    s1 symbol skip 0
@    s1 line type 0
@    s1 line linestyle 1
@    s1 line linewidth 1.0
@    s1 line color 2
@    s1 line pattern 1
@    s1 baseline type 0
@    s1 baseline off
@    s1 dropline off
@    s1 fill type 0
@    s1 fill rule 0
@    s1 fill color 1
@    s1 fill pattern 1
@    s1 avalue off
@    s1 avalue type 2
@    s1 avalue char size 1.000000
@    s1 avalue font 0
@    s1 avalue color 1
@    s1 avalue rot 0
@    s1 avalue format general
@    s1 avalue prec 3
@    s1 avalue prepend ""
@    s1 avalue append ""
@    s1 avalue offset 0.000000 , 0.000000
@    s1 errorbar on
@    s1 errorbar place both
@    s1 errorbar color 1
@    s1 errorbar pattern 1
@    s1 errorbar size 0.250000
@    s1 errorbar linewidth 2.5
@    s1 errorbar linestyle 1
@    s1 errorbar riser linewidth 2.5
@    s1 errorbar riser linestyle 1
@    s1 errorbar riser clip off
@    s1 errorbar riser clip length 0.100000
@    s1 comment "/Users/cea/paolo/TubiFlusso/Lattice-FluxTube-2023/QCD-Temperature-2025/NewOperator/NumericalResults/ThermalBehaviour/thermalwidth.dat"
@    s1 legend  ""
@    s2 hidden false
@    s2 type xydy
@    s2 symbol 2
@    s2 symbol size 0.750000
@    s2 symbol color 2
@    s2 symbol pattern 1
@    s2 symbol fill color 2
@    s2 symbol fill pattern 0
@    s2 symbol linewidth 2.5
@    s2 symbol linestyle 1
@    s2 symbol char 65
@    s2 symbol char font 0
@    s2 symbol skip 0
@    s2 line type 0
@    s2 line linestyle 1
@    s2 line linewidth 1.0
@    s2 line color 1
@    s2 line pattern 1
@    s2 baseline type 0
@    s2 baseline off
@    s2 dropline off
@    s2 fill type 0
@    s2 fill rule 0
@    s2 fill color 1
@    s2 fill pattern 1
@    s2 avalue off
@    s2 avalue type 2
@    s2 avalue char size 1.000000
@    s2 avalue font 0
@    s2 avalue color 1
@    s2 avalue rot 0
@    s2 avalue format general
@    s2 avalue prec 3
@    s2 avalue prepend ""
@    s2 avalue append ""
@    s2 avalue offset 0.000000 , 0.000000
@    s2 errorbar on
@    s2 errorbar place both
@    s2 errorbar color 2
@    s2 errorbar pattern 1
@    s2 errorbar size 0.200000
@    s2 errorbar linewidth 2.5
@    s2 errorbar linestyle 1
@    s2 errorbar riser linewidth 2.5
@    s2 errorbar riser linestyle 1
@    s2 errorbar riser clip off
@    s2 errorbar riser clip length 0.100000
@    s2 comment "/Users/cea/paolo/TubiFlusso/Lattice-FluxTube-2023/QCD-Temperature-2025/NewOperator/NumericalResults/ThermalBehaviour/thermalwidth_anti.dat"
@    s2 legend  ""
@    s3 hidden false
@    s3 type xy
@    s3 symbol 0
@    s3 symbol size 1.000000
@    s3 symbol color 15
@    s3 symbol pattern 1
@    s3 symbol fill color 15
@    s3 symbol fill pattern 0
@    s3 symbol linewidth 1.0
@    s3 symbol linestyle 1
@    s3 symbol char 65
@    s3 symbol char font 0
@    s3 symbol skip 0
@    s3 line type 1
@    s3 line linestyle 1
@    s3 line linewidth 3.0
@    s3 line color 15
@    s3 line pattern 1
@    s3 baseline type 0
@    s3 baseline off
@    s3 dropline off
@    s3 fill type 0
@    s3 fill rule 0
@    s3 fill color 1
@    s3 fill pattern 1
@    s3 avalue off
@    s3 avalue type 2
@    s3 avalue char size 1.000000
@    s3 avalue font 0
@    s3 avalue color 1
@    s3 avalue rot 0
@    s3 avalue format general
@    s3 avalue prec 3
@    s3 avalue prepend ""
@    s3 avalue append ""
@    s3 avalue offset 0.000000 , 0.000000
@    s3 errorbar on
@    s3 errorbar place both
@    s3 errorbar color 15
@    s3 errorbar pattern 1
@    s3 errorbar size 1.000000
@    s3 errorbar linewidth 1.0
@    s3 errorbar linestyle 1
@    s3 errorbar riser linewidth 1.0
@    s3 errorbar riser linestyle 1
@    s3 errorbar riser clip off
@    s3 errorbar riser clip length 0.100000
@    s3 comment "/Users/cea/paolo/TubiFlusso/Lattice-FluxTube-2023/QCD-Temperature-2025/NewOperator/NumericalResults/ThermalBehaviour/FIT_FUNCTION.DAT"
@    s3 legend  ""
@target G0.S0
@type xy
0 0.58
0.14014014 0.58
0.28028028 0.58
0.42042042 0.58
0.56056056 0.58
0.7007007 0.58
0.84084084 0.58
0.98098098 0.58
1.1211211 0.58
1.2612613 0.58
1.4014014 0.58
1.5415415 0.58
1.6816817 0.58
1.8218218 0.58
1.961962 0.58
2.1021021 0.58
2.2422422 0.58
2.3823824 0.58
2.5225225 0.58
2.6626627 0.58
2.8028028 0.58
2.9429429 0.58
3.0830831 0.58
3.2232232 0.58
3.3633634 0.58
3.5035035 0.58
3.6436436 0.58
3.7837838 0.58
3.9239239 0.58
4.0640641 0.58
4.2042042 0.58
4.3443443 0.58
4.4844845 0.58
4.6246246 0.58
4.7647648 0.58
4.9049049 0.58
5.045045 0.58
5.1851852 0.58
5.3253253 0.58
5.4654655 0.58
5.6056056 0.58
5.7457457 0.58
5.8858859 0.58
6.026026 0.58
6.1661662 0.58
6.3063063 0.58
6.4464464 0.58
6.5865866 0.58
6.7267267 0.58
6.8668669 0.58
7.007007 0.58
7.1471471 0.58
7.2872873 0.58
7.4274274 0.58
7.5675676 0.58
7.7077077 0.58
7.8478478 0.58
7.987988 0.58
8.1281281 0.58
8.2682683 0.58
8.4084084 0.58
8.5485485 0.58
8.6886887 0.58
8.8288288 0.58
8.968969 0.58
9.1091091 0.58
9.2492492 0.58
9.3893894 0.58
9.5295295 0.58
9.6696697 0.58
9.8098098 0.58
9.9499499 0.58
10.09009 0.58
10.23023 0.58
10.37037 0.58
10.510511 0.58
10.650651 0.58
10.790791 0.58
10.930931 0.58
11.071071 0.58
11.211211 0.58
11.351351 0.58
11.491491 0.58
11.631632 0.58
11.771772 0.58
11.911912 0.58
12.052052 0.58
12.192192 0.58
12.332332 0.58
12.472472 0.58
12.612613 0.58
12.752753 0.58
12.892893 0.58
13.033033 0.58
13.173173 0.58
13.313313 0.58
13.453453 0.58
13.593594 0.58
13.733734 0.58
13.873874 0.58
14.014014 0.58
14.154154 0.58
14.294294 0.58
14.434434 0.58
14.574575 0.58
14.714715 0.58
14.854855 0.58
14.994995 0.58
15.135135 0.58
15.275275 0.58
15.415415 0.58
15.555556 0.58
15.695696 0.58
15.835836 0.58
15.975976 0.58
16.116116 0.58
16.256256 0.58
16.396396 0.58
16.536537 0.58
16.676677 0.58
16.816817 0.58
16.956957 0.58
17.097097 0.58
17.237237 0.58
17.377377 0.58
17.517518 0.58
17.657658 0.58
17.797798 0.58
17.937938 0.58
18.078078 0.58
18.218218 0.58
18.358358 0.58
18.498498 0.58
18.638639 0.58
18.778779 0.58
18.918919 0.58
19.059059 0.58
19.199199 0.58
19.339339 0.58
19.479479 0.58
19.61962 0.58
19.75976 0.58
19.8999 0.58
20.04004 0.58
20.18018 0.58
20.32032 0.58
20.46046 0.58
20.600601 0.58
20.740741 0.58
20.880881 0.58
21.021021 0.58
21.161161 0.58
21.301301 0.58
21.441441 0.58
21.581582 0.58
21.721722 0.58
21.861862 0.58
22.002002 0.58
22.142142 0.58
22.282282 0.58
22.422422 0.58
22.562563 0.58
22.702703 0.58
22.842843 0.58
22.982983 0.58
23.123123 0.58
23.263263 0.58
23.403403 0.58
23.543544 0.58
23.683684 0.58
23.823824 0.58
23.963964 0.58
24.104104 0.58
24.244244 0.58
24.384384 0.58
24.524525 0.58
24.664665 0.58
24.804805 0.58
24.944945 0.58
25.085085 0.58
25.225225 0.58
25.365365 0.58
25.505506 0.58
25.645646 0.58
25.785786 0.58
25.925926 0.58
26.066066 0.58
26.206206 0.58
26.346346 0.58
26.486486 0.58
26.626627 0.58
26.766767 0.58
26.906907 0.58
27.047047 0.58
27.187187 0.58
27.327327 0.58
27.467467 0.58
27.607608 0.58
27.747748 0.58
27.887888 0.58
28.028028 0.58
28.168168 0.58
28.308308 0.58
28.448448 0.58
28.588589 0.58
28.728729 0.58
28.868869 0.58
29.009009 0.58
29.149149 0.58
29.289289 0.58
29.429429 0.58
29.56957 0.58
29.70971 0.58
29.84985 0.58
29.98999 0.58
30.13013 0.58
30.27027 0.58
30.41041 0.58
30.550551 0.58
30.690691 0.58
30.830831 0.58
30.970971 0.58
31.111111 0.58
31.251251 0.58
31.391391 0.58
31.531532 0.58
31.671672 0.58
31.811812 0.58
31.951952 0.58
32.092092 0.58
32.232232 0.58
32.372372 0.58
32.512513 0.58
32.652653 0.58
32.792793 0.58
32.932933 0.58
33.073073 0.58
33.213213 0.58
33.353353 0.58
33.493493 0.58
33.633634 0.58
33.773774 0.58
33.913914 0.58
34.054054 0.58
34.194194 0.58
34.334334 0.58
34.474474 0.58
34.614615 0.58
34.754755 0.58
34.894895 0.58
35.035035 0.58
35.175175 0.58
35.315315 0.58
35.455455 0.58
35.595596 0.58
35.735736 0.58
35.875876 0.58
36.016016 0.58
36.156156 0.58
36.296296 0.58
36.436436 0.58
36.576577 0.58
36.716717 0.58
36.856857 0.58
36.996997 0.58
37.137137 0.58
37.277277 0.58
37.417417 0.58
37.557558 0.58
37.697698 0.58
37.837838 0.58
37.977978 0.58
38.118118 0.58
38.258258 0.58
38.398398 0.58
38.538539 0.58
38.678679 0.58
38.818819 0.58
38.958959 0.58
39.099099 0.58
39.239239 0.58
39.379379 0.58
39.51952 0.58
39.65966 0.58
39.7998 0.58
39.93994 0.58
40.08008 0.58
40.22022 0.58
40.36036 0.58
40.500501 0.58
40.640641 0.58
40.780781 0.58
40.920921 0.58
41.061061 0.58
41.201201 0.58
41.341341 0.58
41.481481 0.58
41.621622 0.58
41.761762 0.58
41.901902 0.58
42.042042 0.58
42.182182 0.58
42.322322 0.58
42.462462 0.58
42.602603 0.58
42.742743 0.58
42.882883 0.58
43.023023 0.58
43.163163 0.58
43.303303 0.58
43.443443 0.58
43.583584 0.58
43.723724 0.58
43.863864 0.58
44.004004 0.58
44.144144 0.58
44.284284 0.58
44.424424 0.58
44.564565 0.58
44.704705 0.58
44.844845 0.58
44.984985 0.58
45.125125 0.58
45.265265 0.58
45.405405 0.58
45.545546 0.58
45.685686 0.58
45.825826 0.58
45.965966 0.58
46.106106 0.58
46.246246 0.58
46.386386 0.58
46.526527 0.58
46.666667 0.58
46.806807 0.58
46.946947 0.58
47.087087 0.58
47.227227 0.58
47.367367 0.58
47.507508 0.58
47.647648 0.58
47.787788 0.58
47.927928 0.58
48.068068 0.58
48.208208 0.58
48.348348 0.58
48.488488 0.58
48.628629 0.58
48.768769 0.58
48.908909 0.58
49.049049 0.58
49.189189 0.58
49.329329 0.58
49.469469 0.58
49.60961 0.58
49.74975 0.58
49.88989 0.58
50.03003 0.58
50.17017 0.58
50.31031 0.58
50.45045 0.58
50.590591 0.58
50.730731 0.58
50.870871 0.58
51.011011 0.58
51.151151 0.58
51.291291 0.58
51.431431 0.58
51.571572 0.58
51.711712 0.58
51.851852 0.58
51.991992 0.58
52.132132 0.58
52.272272 0.58
52.412412 0.58
52.552553 0.58
52.692693 0.58
52.832833 0.58
52.972973 0.58
53.113113 0.58
53.253253 0.58
53.393393 0.58
53.533534 0.58
53.673674 0.58
53.813814 0.58
53.953954 0.58
54.094094 0.58
54.234234 0.58
54.374374 0.58
54.514515 0.58
54.654655 0.58
54.794795 0.58
54.934935 0.58
55.075075 0.58
55.215215 0.58
55.355355 0.58
55.495495 0.58
55.635636 0.58
55.775776 0.58
55.915916 0.58
56.056056 0.58
56.196196 0.58
56.336336 0.58
56.476476 0.58
56.616617 0.58
56.756757 0.58
56.896897 0.58
57.037037 0.58
57.177177 0.58
57.317317 0.58
57.457457 0.58
57.597598 0.58
57.737738 0.58
57.877878 0.58
58.018018 0.58
58.158158 0.58
58.298298 0.58
58.438438 0.58
58.578579 0.58
58.718719 0.58
58.858859 0.58
58.998999 0.58
59.139139 0.58
59.279279 0.58
59.419419 0.58
59.55956 0.58
59.6997 0.58
59.83984 0.58
59.97998 0.58
60.12012 0.58
60.26026 0.58
60.4004 0.58
60.540541 0.58
60.680681 0.58
60.820821 0.58
60.960961 0.58
61.101101 0.58
61.241241 0.58
61.381381 0.58
61.521522 0.58
61.661662 0.58
61.801802 0.58
61.941942 0.58
62.082082 0.58
62.222222 0.58
62.362362 0.58
62.502503 0.58
62.642643 0.58
62.782783 0.58
62.922923 0.58
63.063063 0.58
63.203203 0.58
63.343343 0.58
63.483483 0.58
63.623624 0.58
63.763764 0.58
63.903904 0.58
64.044044 0.58
64.184184 0.58
64.324324 0.58
64.464464 0.58
64.604605 0.58
64.744745 0.58
64.884885 0.58
65.025025 0.58
65.165165 0.58
65.305305 0.58
65.445445 0.58
65.585586 0.58
65.725726 0.58
65.865866 0.58
66.006006 0.58
66.146146 0.58
66.286286 0.58
66.426426 0.58
66.566567 0.58
66.706707 0.58
66.846847 0.58
66.986987 0.58
67.127127 0.58
67.267267 0.58
67.407407 0.58
67.547548 0.58
67.687688 0.58
67.827828 0.58
67.967968 0.58
68.108108 0.58
68.248248 0.58
68.388388 0.58
68.528529 0.58
68.668669 0.58
68.808809 0.58
68.948949 0.58
69.089089 0.58
69.229229 0.58
69.369369 0.58
69.50951 0.58
69.64965 0.58
69.78979 0.58
69.92993 0.58
70.07007 0.58
70.21021 0.58
70.35035 0.58
70.49049 0.58
70.630631 0.58
70.770771 0.58
70.910911 0.58
71.051051 0.58
71.191191 0.58
71.331331 0.58
71.471471 0.58
71.611612 0.58
71.751752 0.58
71.891892 0.58
72.032032 0.58
72.172172 0.58
72.312312 0.58
72.452452 0.58
72.592593 0.58
72.732733 0.58
72.872873 0.58
73.013013 0.58
73.153153 0.58
73.293293 0.58
73.433433 0.58
73.573574 0.58
73.713714 0.58
73.853854 0.58
73.993994 0.58
74.134134 0.58
74.274274 0.58
74.414414 0.58
74.554555 0.58
74.694695 0.58
74.834835 0.58
74.974975 0.58
75.115115 0.58
75.255255 0.58
75.395395 0.58
75.535536 0.58
75.675676 0.58
75.815816 0.58
75.955956 0.58
76.096096 0.58
76.236236 0.58
76.376376 0.58
76.516517 0.58
76.656657 0.58
76.796797 0.58
76.936937 0.58
77.077077 0.58
77.217217 0.58
77.357357 0.58
77.497497 0.58
77.637638 0.58
77.777778 0.58
77.917918 0.58
78.058058 0.58
78.198198 0.58
78.338338 0.58
78.478478 0.58
78.618619 0.58
78.758759 0.58
78.898899 0.58
79.039039 0.58
79.179179 0.58
79.319319 0.58
79.459459 0.58
79.5996 0.58
79.73974 0.58
79.87988 0.58
80.02002 0.58
80.16016 0.58
80.3003 0.58
80.44044 0.58
80.580581 0.58
80.720721 0.58
80.860861 0.58
81.001001 0.58
81.141141 0.58
81.281281 0.58
81.421421 0.58
81.561562 0.58
81.701702 0.58
81.841842 0.58
81.981982 0.58
82.122122 0.58
82.262262 0.58
82.402402 0.58
82.542543 0.58
82.682683 0.58
82.822823 0.58
82.962963 0.58
83.103103 0.58
83.243243 0.58
83.383383 0.58
83.523524 0.58
83.663664 0.58
83.803804 0.58
83.943944 0.58
84.084084 0.58
84.224224 0.58
84.364364 0.58
84.504505 0.58
84.644645 0.58
84.784785 0.58
84.924925 0.58
85.065065 0.58
85.205205 0.58
85.345345 0.58
85.485485 0.58
85.625626 0.58
85.765766 0.58
85.905906 0.58
86.046046 0.58
86.186186 0.58
86.326326 0.58
86.466466 0.58
86.606607 0.58
86.746747 0.58
86.886887 0.58
87.027027 0.58
87.167167 0.58
87.307307 0.58
87.447447 0.58
87.587588 0.58
87.727728 0.58
87.867868 0.58
88.008008 0.58
88.148148 0.58
88.288288 0.58
88.428428 0.58
88.568569 0.58
88.708709 0.58
88.848849 0.58
88.988989 0.58
89.129129 0.58
89.269269 0.58
89.409409 0.58
89.54955 0.58
89.68969 0.58
89.82983 0.58
89.96997 0.58
90.11011 0.58
90.25025 0.58
90.39039 0.58
90.530531 0.58
90.670671 0.58
90.810811 0.58
90.950951 0.58
91.091091 0.58
91.231231 0.58
91.371371 0.58
91.511512 0.58
91.651652 0.58
91.791792 0.58
91.931932 0.58
92.072072 0.58
92.212212 0.58
92.352352 0.58
92.492492 0.58
92.632633 0.58
92.772773 0.58
92.912913 0.58
93.053053 0.58
93.193193 0.58
93.333333 0.58
93.473473 0.58
93.613614 0.58
93.753754 0.58
93.893894 0.58
94.034034 0.58
94.174174 0.58
94.314314 0.58
94.454454 0.58
94.594595 0.58
94.734735 0.58
94.874875 0.58
95.015015 0.58
95.155155 0.58
95.295295 0.58
95.435435 0.58
95.575576 0.58
95.715716 0.58
95.855856 0.58
95.995996 0.58
96.136136 0.58
96.276276 0.58
96.416416 0.58
96.556557 0.58
96.696697 0.58
96.836837 0.58
96.976977 0.58
97.117117 0.58
97.257257 0.58
97.397397 0.58
97.537538 0.58
97.677678 0.58
97.817818 0.58
97.957958 0.58
98.098098 0.58
98.238238 0.58
98.378378 0.58
98.518519 0.58
98.658659 0.58
98.798799 0.58
98.938939 0.58
99.079079 0.58
99.219219 0.58
99.359359 0.58
99.499499 0.58
99.63964 0.58
99.77978 0.58
99.91992 0.58
100.06006 0.58
100.2002 0.58
100.34034 0.58
100.48048 0.58
100.62062 0.58
100.76076 0.58
100.9009 0.58
101.04104 0.58
101.18118 0.58
101.32132 0.58
101.46146 0.58
101.6016 0.58
101.74174 0.58
101.88188 0.58
102.02202 0.58
102.16216 0.58
102.3023 0.58
102.44244 0.58
102.58258 0.58
102.72272 0.58
102.86286 0.58
103.003 0.58
103.14314 0.58
103.28328 0.58
103.42342 0.58
103.56356 0.58
103.7037 0.58
103.84384 0.58
103.98398 0.58
104.12412 0.58
104.26426 0.58
104.4044 0.58
104.54454 0.58
104.68468 0.58
104.82482 0.58
104.96496 0.58
105.10511 0.58
105.24525 0.58
105.38539 0.58
105.52553 0.58
105.66567 0.58
105.80581 0.58
105.94595 0.58
106.08609 0.58
106.22623 0.58
106.36637 0.58
106.50651 0.58
106.64665 0.58
106.78679 0.58
106.92693 0.58
107.06707 0.58
107.20721 0.58
107.34735 0.58
107.48749 0.58
107.62763 0.58
107.76777 0.58
107.90791 0.58
108.04805 0.58
108.18819 0.58
108.32833 0.58
108.46847 0.58
108.60861 0.58
108.74875 0.58
108.88889 0.58
109.02903 0.58
109.16917 0.58
109.30931 0.58
109.44945 0.58
109.58959 0.58
109.72973 0.58
109.86987 0.58
110.01001 0.58
110.15015 0.58
110.29029 0.58
110.43043 0.58
110.57057 0.58
110.71071 0.58
110.85085 0.58
110.99099 0.58
111.13113 0.58
111.27127 0.58
111.41141 0.58
111.55155 0.58
111.69169 0.58
111.83183 0.58
111.97197 0.58
112.11211 0.58
112.25225 0.58
112.39239 0.58
112.53253 0.58
112.67267 0.58
112.81281 0.58
112.95295 0.58
113.09309 0.58
113.23323 0.58
113.37337 0.58
113.51351 0.58
113.65365 0.58
113.79379 0.58
113.93393 0.58
114.07407 0.58
114.21421 0.58
114.35435 0.58
114.49449 0.58
114.63463 0.58
114.77477 0.58
114.91491 0.58
115.05506 0.58
115.1952 0.58
115.33534 0.58
115.47548 0.58
115.61562 0.58
115.75576 0.58
115.8959 0.58
116.03604 0.58
116.17618 0.58
116.31632 0.58
116.45646 0.58
116.5966 0.58
116.73674 0.58
116.87688 0.58
117.01702 0.58
117.15716 0.58
117.2973 0.58
117.43744 0.58
117.57758 0.58
117.71772 0.58
117.85786 0.58
117.998 0.58
118.13814 0.58
118.27828 0.58
118.41842 0.58
118.55856 0.58
118.6987 0.58
118.83884 0.58
118.97898 0.58
119.11912 0.58
119.25926 0.58
119.3994 0.58
119.53954 0.58
119.67968 0.58
119.81982 0.58
119.95996 0.58
120.1001 0.58
120.24024 0.58
120.38038 0.58
120.52052 0.58
120.66066 0.58
120.8008 0.58
120.94094 0.58
121.08108 0.58
121.22122 0.58
121.36136 0.58
121.5015 0.58
121.64164 0.58
121.78178 0.58
121.92192 0.58
122.06206 0.58
122.2022 0.58
122.34234 0.58
122.48248 0.58
122.62262 0.58
122.76276 0.58
122.9029 0.58
123.04304 0.58
123.18318 0.58
123.32332 0.58
123.46346 0.58
123.6036 0.58
123.74374 0.58
123.88388 0.58
124.02402 0.58
124.16416 0.58
124.3043 0.58
124.44444 0.58
124.58458 0.58
124.72472 0.58
124.86486 0.58
125.00501 0.58
125.14515 0.58
125.28529 0.58
125.42543 0.58
125.56557 0.58
125.70571 0.58
125.84585 0.58
125.98599 0.58
126.12613 0.58
126.26627 0.58
126.40641 0.58
126.54655 0.58
126.68669 0.58
126.82683 0.58
126.96697 0.58
127.10711 0.58
127.24725 0.58
127.38739 0.58
127.52753 0.58
127.66767 0.58
127.80781 0.58
127.94795 0.58
128.08809 0.58
128.22823 0.58
128.36837 0.58
128.50851 0.58
128.64865 0.58
128.78879 0.58
128.92893 0.58
129.06907 0.58
129.20921 0.58
129.34935 0.58
129.48949 0.58
129.62963 0.58
129.76977 0.58
129.90991 0.58
130.05005 0.58
130.19019 0.58
130.33033 0.58
130.47047 0.58
130.61061 0.58
130.75075 0.58
130.89089 0.58
131.03103 0.58
131.17117 0.58
131.31131 0.58
131.45145 0.58
131.59159 0.58
131.73173 0.58
131.87187 0.58
132.01201 0.58
132.15215 0.58
132.29229 0.58
132.43243 0.58
132.57257 0.58
132.71271 0.58
132.85285 0.58
132.99299 0.58
133.13313 0.58
133.27327 0.58
133.41341 0.58
133.55355 0.58
133.69369 0.58
133.83383 0.58
133.97397 0.58
134.11411 0.58
134.25425 0.58
134.39439 0.58
134.53453 0.58
134.67467 0.58
134.81481 0.58
134.95495 0.58
135.0951 0.58
135.23524 0.58
135.37538 0.58
135.51552 0.58
135.65566 0.58
135.7958 0.58
135.93594 0.58
136.07608 0.58
136.21622 0.58
136.35636 0.58
136.4965 0.58
136.63664 0.58
136.77678 0.58
136.91692 0.58
137.05706 0.58
137.1972 0.58
137.33734 0.58
137.47748 0.58
137.61762 0.58
137.75776 0.58
137.8979 0.58
138.03804 0.58
138.17818 0.58
138.31832 0.58
138.45846 0.58
138.5986 0.58
138.73874 0.58
138.87888 0.58
139.01902 0.58
139.15916 0.58
139.2993 0.58
139.43944 0.58
139.57958 0.58
139.71972 0.58
139.85986 0.58
140 0.58
&
@target G0.S1
@type xydy
43 0.489221 0.040185
128 0.633737 0.052862
146 0.618508 0.07886
171 0.56281 0.086458
205 0.36813 0.038442
256 0.290985 0.01263
342 0.254471 0.004238
512 0.160123 0.013039
&
@target G0.S2
@type xydy
43 0.494799 0.055311
128 0.475882 0.028127
146 0.64938 0.068701
171 0.535994 0.087192
205 0.590726 0.1246
256 0.447764 0.065751
342 0.249753 0.004248
512 0.15661 0.012183
&
@target G0.S3
@type xy
140 0.58
140.20707 0.57921214
140.41414 0.57842643
140.62121 0.57764284
140.82828 0.57686137
141.03535 0.57608201
141.24242 0.57530476
141.44949 0.5745296
141.65657 0.57375652
141.86364 0.57298553
142.07071 0.5722166
142.27778 0.57144974
142.48485 0.57068492
142.69192 0.56992215
142.89899 0.56916142
143.10606 0.56840272
143.31313 0.56764603
143.5202 0.56689136
143.72727 0.56613869
143.93434 0.56538802
144.14141 0.56463934
144.34848 0.56389263
144.55556 0.5631479
144.76263 0.56240513
144.9697 0.56166432
145.17677 0.56092546
145.38384 0.56018854
145.59091 0.55945356
145.79798 0.5587205
146.00505 0.55798936
146.21212 0.55726013
146.41919 0.5565328
146.62626 0.55580737
146.83333 0.55508383
147.0404 0.55436217
147.24747 0.55364238
147.45455 0.55292446
147.66162 0.5522084
147.86869 0.55149419
148.07576 0.55078183
148.28283 0.5500713
148.4899 0.54936261
148.69697 0.54865574
148.90404 0.54795068
149.11111 0.54724744
149.31818 0.546546
149.52525 0.54584635
149.73232 0.5451485
149.93939 0.54445242
150.14646 0.54375812
150.35354 0.54306559
150.56061 0.54237482
150.76768 0.54168581
150.97475 0.54099854
151.18182 0.54031302
151.38889 0.53962923
151.59596 0.53894717
151.80303 0.53826683
152.0101 0.53758821
152.21717 0.5369113
152.42424 0.53623609
152.63131 0.53556257
152.83838 0.53489075
153.04545 0.53422061
153.25253 0.53355214
153.4596 0.53288535
153.66667 0.53222022
153.87374 0.53155675
154.08081 0.53089493
154.28788 0.53023476
154.49495 0.52957622
154.70202 0.52891932
154.90909 0.52826405
155.11616 0.5276104
155.32323 0.52695837
155.5303 0.52630794
155.73737 0.52565912
155.94444 0.5250119
156.15152 0.52436627
156.35859 0.52372222
156.56566 0.52307976
156.77273 0.52243887
156.9798 0.52179954
157.18687 0.52116178
157.39394 0.52052558
157.60101 0.51989093
157.80808 0.51925782
158.01515 0.51862626
158.22222 0.51799623
158.42929 0.51736772
158.63636 0.51674075
158.84343 0.51611529
159.05051 0.51549134
159.25758 0.51486889
159.46465 0.51424795
159.67172 0.51362851
159.87879 0.51301055
160.08586 0.51239409
160.29293 0.5117791
160.5 0.51116558
160.70707 0.51055354
160.91414 0.50994295
161.12121 0.50933383
161.32828 0.50872616
161.53535 0.50811994
161.74242 0.50751516
161.94949 0.50691182
162.15657 0.50630991
162.36364 0.50570944
162.57071 0.50511038
162.77778 0.50451274
162.98485 0.50391651
163.19192 0.50332169
163.39899 0.50272828
163.60606 0.50213626
163.81313 0.50154563
164.0202 0.50095639
164.22727 0.50036854
164.43434 0.49978206
164.64141 0.49919695
164.84848 0.49861322
165.05556 0.49803084
165.26263 0.49744983
165.4697 0.49687017
165.67677 0.49629186
165.88384 0.4957149
166.09091 0.49513927
166.29798 0.49456498
166.50505 0.49399202
166.71212 0.49342039
166.91919 0.49285007
167.12626 0.49228108
167.33333 0.49171339
167.5404 0.49114702
167.74747 0.49058195
167.95455 0.49001817
168.16162 0.48945569
168.36869 0.48889451
168.57576 0.4883346
168.78283 0.48777598
168.9899 0.48721863
169.19697 0.48666256
169.40404 0.48610775
169.61111 0.48555421
169.81818 0.48500193
170.02525 0.4844509
170.23232 0.48390112
170.43939 0.48335259
170.64646 0.4828053
170.85354 0.48225925
171.06061 0.48171443
171.26768 0.48117084
171.47475 0.48062848
171.68182 0.48008734
171.88889 0.47954741
172.09596 0.4790087
172.30303 0.4784712
172.5101 0.4779349
172.71717 0.47739981
172.92424 0.47686591
173.13131 0.4763332
173.33838 0.47580168
173.54545 0.47527135
173.75253 0.4747422
173.9596 0.47421422
174.16667 0.47368742
174.37374 0.47316179
174.58081 0.47263732
174.78788 0.47211402
174.99495 0.47159187
175.20202 0.47107087
175.40909 0.47055103
175.61616 0.47003233
175.82323 0.46951477
176.0303 0.46899835
176.23737 0.46848307
176.44444 0.46796892
176.65152 0.46745589
176.85859 0.46694399
177.06566 0.46643321
177.27273 0.46592355
177.4798 0.46541499
177.68687 0.46490755
177.89394 0.46440121
178.10101 0.46389598
178.30808 0.46339184
178.51515 0.46288879
178.72222 0.46238684
178.92929 0.46188597
179.13636 0.46138619
179.34343 0.46088749
179.55051 0.46038987
179.75758 0.45989332
179.96465 0.45939784
180.17172 0.45890342
180.37879 0.45841007
180.58586 0.45791778
180.79293 0.45742654
181 0.45693636
181.20707 0.45644723
181.41414 0.45595914
181.62121 0.4554721
181.82828 0.45498609
182.03535 0.45450112
182.24242 0.45401719
182.44949 0.45353428
182.65657 0.4530524
182.86364 0.45257154
183.07071 0.4520917
183.27778 0.45161288
183.48485 0.45113507
183.69192 0.45065827
183.89899 0.45018248
184.10606 0.44970769
184.31313 0.44923391
184.5202 0.44876112
184.72727 0.44828932
184.93434 0.44781851
185.14141 0.4473487
185.34848 0.44687986
185.55556 0.44641201
185.76263 0.44594514
185.9697 0.44547924
186.17677 0.44501432
186.38384 0.44455037
186.59091 0.44408738
186.79798 0.44362535
187.00505 0.44316429
187.21212 0.44270418
187.41919 0.44224503
187.62626 0.44178682
187.83333 0.44132957
188.0404 0.44087326
188.24747 0.4404179
188.45455 0.43996347
188.66162 0.43950999
188.86869 0.43905743
189.07576 0.43860581
189.28283 0.43815511
189.4899 0.43770534
189.69697 0.43725649
189.90404 0.43680857
190.11111 0.43636156
190.31818 0.43591546
190.52525 0.43547027
190.73232 0.43502599
190.93939 0.43458262
191.14646 0.43414015
191.35354 0.43369858
191.56061 0.43325791
191.76768 0.43281813
191.97475 0.43237925
192.18182 0.43194125
192.38889 0.43150414
192.59596 0.43106792
192.80303 0.43063257
193.0101 0.43019811
193.21717 0.42976451
193.42424 0.4293318
193.63131 0.42889995
193.83838 0.42846897
194.04545 0.42803886
194.25253 0.42760961
194.4596 0.42718121
194.66667 0.42675368
194.87374 0.426327
195.08081 0.42590118
195.28788 0.4254762
195.49495 0.42505207
195.70202 0.42462879
195.90909 0.42420634
196.11616 0.42378474
196.32323 0.42336398
196.5303 0.42294404
196.73737 0.42252495
196.94444 0.42210668
197.15152 0.42168924
197.35859 0.42127262
197.56566 0.42085682
197.77273 0.42044185
197.9798 0.42002769
198.18687 0.41961435
198.39394 0.41920182
198.60101 0.4187901
198.80808 0.41837919
199.01515 0.41796909
199.22222 0.41755979
199.42929 0.41715129
199.63636 0.41674358
199.84343 0.41633668
200.05051 0.41593057
200.25758 0.41552524
200.46465 0.41512071
200.67172 0.41471697
200.87879 0.41431401
201.08586 0.41391183
201.29293 0.41351043
201.5 0.41310981
201.70707 0.41270997
201.91414 0.41231089
202.12121 0.41191259
202.32828 0.41151506
202.53535 0.4111183
202.74242 0.4107223
202.94949 0.41032706
203.15657 0.40993258
203.36364 0.40953886
203.57071 0.40914589
203.77778 0.40875368
203.98485 0.40836222
204.19192 0.40797151
204.39899 0.40758155
204.60606 0.40719233
204.81313 0.40680385
205.0202 0.40641611
205.22727 0.40602911
205.43434 0.40564285
205.64141 0.40525732
205.84848 0.40487253
206.05556 0.40448846
206.26263 0.40410513
206.4697 0.40372251
206.67677 0.40334063
206.88384 0.40295946
207.09091 0.40257901
207.29798 0.40219928
207.50505 0.40182027
207.71212 0.40144197
207.91919 0.40106439
208.12626 0.40068751
208.33333 0.40031134
208.5404 0.39993587
208.74747 0.39956111
208.95455 0.39918705
209.16162 0.39881369
209.36869 0.39844103
209.57576 0.39806906
209.78283 0.39769779
209.9899 0.39732721
210.19697 0.39695732
210.40404 0.39658812
210.61111 0.3962196
210.81818 0.39585177
211.02525 0.39548462
211.23232 0.39511815
211.43939 0.39475236
211.64646 0.39438725
211.85354 0.39402281
212.06061 0.39365904
212.26768 0.39329595
212.47475 0.39293352
212.68182 0.39257176
212.88889 0.39221067
213.09596 0.39185024
213.30303 0.39149047
213.5101 0.39113136
213.71717 0.39077291
213.92424 0.39041512
214.13131 0.39005798
214.33838 0.3897015
214.54545 0.38934566
214.75253 0.38899048
214.9596 0.38863594
215.16667 0.38828205
215.37374 0.3879288
215.58081 0.38757619
215.78788 0.38722423
215.99495 0.3868729
216.20202 0.38652221
216.40909 0.38617215
216.61616 0.38582273
216.82323 0.38547394
217.0303 0.38512578
217.23737 0.38477825
217.44444 0.38443135
217.65152 0.38408507
217.85859 0.38373941
218.06566 0.38339438
218.27273 0.38304996
218.4798 0.38270616
218.68687 0.38236298
218.89394 0.38202042
219.10101 0.38167847
219.30808 0.38133713
219.51515 0.3809964
219.72222 0.38065627
219.92929 0.38031676
220.13636 0.37997785
220.34343 0.37963954
220.55051 0.37930184
220.75758 0.37896473
220.96465 0.37862823
221.17172 0.37829232
221.37879 0.37795701
221.58586 0.37762229
221.79293 0.37728816
222 0.37695462
222.20707 0.37662168
222.41414 0.37628932
222.62121 0.37595754
222.82828 0.37562635
223.03535 0.37529575
223.24242 0.37496572
223.44949 0.37463628
223.65657 0.37430741
223.86364 0.37397912
224.07071 0.37365141
224.27778 0.37332427
224.48485 0.3729977
224.69192 0.3726717
224.89899 0.37234628
225.10606 0.37202142
225.31313 0.37169712
225.5202 0.3713734
225.72727 0.37105023
225.93434 0.37072763
226.14141 0.37040559
226.34848 0.3700841
226.55556 0.36976318
226.76263 0.36944281
226.9697 0.36912299
227.17677 0.36880373
227.38384 0.36848502
227.59091 0.36816686
227.79798 0.36784925
228.00505 0.36753218
228.21212 0.36721567
228.41919 0.36689969
228.62626 0.36658426
228.83333 0.36626938
229.0404 0.36595503
229.24747 0.36564122
229.45455 0.36532795
229.66162 0.36501522
229.86869 0.36470302
230.07576 0.36439136
230.28283 0.36408022
230.4899 0.36376962
230.69697 0.36345955
230.90404 0.36315
231.11111 0.36284099
231.31818 0.36253249
231.52525 0.36222453
231.73232 0.36191708
231.93939 0.36161016
232.14646 0.36130375
232.35354 0.36099787
232.56061 0.3606925
232.76768 0.36038765
232.97475 0.36008331
233.18182 0.35977949
233.38889 0.35947618
233.59596 0.35917338
233.80303 0.35887109
234.0101 0.35856931
234.21717 0.35826803
234.42424 0.35796727
234.63131 0.357667
234.83838 0.35736724
235.04545 0.35706798
235.25253 0.35676923
235.4596 0.35647097
235.66667 0.35617321
235.87374 0.35587594
236.08081 0.35557918
236.28788 0.3552829
236.49495 0.35498713
236.70202 0.35469184
236.90909 0.35439704
237.11616 0.35410274
237.32323 0.35380892
237.5303 0.35351559
237.73737 0.35322274
237.94444 0.35293038
238.15152 0.3526385
238.35859 0.35234711
238.56566 0.3520562
238.77273 0.35176576
238.9798 0.35147581
239.18687 0.35118633
239.39394 0.35089733
239.60101 0.35060881
239.80808 0.35032075
240.01515 0.35003318
240.22222 0.34974607
240.42929 0.34945943
240.63636 0.34917327
240.84343 0.34888757
241.05051 0.34860234
241.25758 0.34831757
241.46465 0.34803327
241.67172 0.34774944
241.87879 0.34746606
242.08586 0.34718315
242.29293 0.3469007
242.5 0.34661871
242.70707 0.34633717
242.91414 0.34605609
243.12121 0.34577547
243.32828 0.3454953
243.53535 0.34521559
243.74242 0.34493633
243.94949 0.34465752
244.15657 0.34437916
244.36364 0.34410125
244.57071 0.34382379
244.77778 0.34354678
244.98485 0.34327021
245.19192 0.34299408
245.39899 0.3427184
245.60606 0.34244317
245.81313 0.34216837
246.0202 0.34189402
246.22727 0.3416201
246.43434 0.34134663
246.64141 0.34107359
246.84848 0.34080098
247.05556 0.34052882
247.26263 0.34025708
247.4697 0.33998578
247.67677 0.33971492
247.88384 0.33944448
248.09091 0.33917448
248.29798 0.3389049
248.50505 0.33863575
248.71212 0.33836703
248.91919 0.33809874
249.12626 0.33783087
249.33333 0.33756342
249.5404 0.3372964
249.74747 0.3370298
249.95455 0.33676362
250.16162 0.33649786
250.36869 0.33623252
250.57576 0.3359676
250.78283 0.33570309
250.9899 0.335439
251.19697 0.33517533
251.40404 0.33491207
251.61111 0.33464922
251.81818 0.33438679
252.02525 0.33412477
252.23232 0.33386316
252.43939 0.33360195
252.64646 0.33334116
252.85354 0.33308077
253.06061 0.33282079
253.26768 0.33256122
253.47475 0.33230205
253.68182 0.33204328
253.88889 0.33178491
254.09596 0.33152695
254.30303 0.33126939
254.5101 0.33101223
254.71717 0.33075547
254.92424 0.3304991
255.13131 0.33024313
255.33838 0.32998756
255.54545 0.32973239
255.75253 0.3294776
255.9596 0.32922322
256.16667 0.32896922
256.37374 0.32871562
256.58081 0.3284624
256.78788 0.32820958
256.99495 0.32795714
257.20202 0.3277051
257.40909 0.32745344
257.61616 0.32720216
257.82323 0.32695128
258.0303 0.32670077
258.23737 0.32645065
258.44444 0.32620092
258.65152 0.32595156
258.85859 0.32570258
259.06566 0.32545399
259.27273 0.32520577
259.4798 0.32495794
259.68687 0.32471048
259.89394 0.3244634
260.10101 0.32421669
260.30808 0.32397036
260.51515 0.3237244
260.72222 0.32347881
260.92929 0.3232336
261.13636 0.32298876
261.34343 0.32274429
261.55051 0.32250019
261.75758 0.32225645
261.96465 0.32201309
262.17172 0.32177009
262.37879 0.32152746
262.58586 0.3212852
262.79293 0.3210433
263 0.32080176
263.20707 0.32056059
263.41414 0.32031978
263.62121 0.32007933
263.82828 0.31983925
264.03535 0.31959952
264.24242 0.31936015
264.44949 0.31912114
264.65657 0.31888248
264.86364 0.31864419
265.07071 0.31840625
265.27778 0.31816866
265.48485 0.31793143
265.69192 0.31769455
265.89899 0.31745803
266.10606 0.31722186
266.31313 0.31698603
266.5202 0.31675056
266.72727 0.31651544
266.93434 0.31628067
267.14141 0.31604624
267.34848 0.31581216
267.55556 0.31557843
267.76263 0.31534505
267.9697 0.31511201
268.17677 0.31487931
268.38384 0.31464696
268.59091 0.31441495
268.79798 0.31418328
269.00505 0.31395195
269.21212 0.31372096
269.41919 0.31349032
269.62626 0.31326001
269.83333 0.31303004
270.0404 0.3128004
270.24747 0.31257111
270.45455 0.31234215
270.66162 0.31211352
270.86869 0.31188523
271.07576 0.31165727
271.28283 0.31142965
271.4899 0.31120236
271.69697 0.3109754
271.90404 0.31074877
272.11111 0.31052247
272.31818 0.3102965
272.52525 0.31007086
272.73232 0.30984554
272.93939 0.30962056
273.14646 0.3093959
273.35354 0.30917157
273.56061 0.30894756
273.76768 0.30872387
273.97475 0.30850051
274.18182 0.30827747
274.38889 0.30805476
274.59596 0.30783236
274.80303 0.30761029
275.0101 0.30738854
275.21717 0.3071671
275.42424 0.30694599
275.63131 0.30672519
275.83838 0.30650471
276.04545 0.30628455
276.25253 0.30606471
276.4596 0.30584517
276.66667 0.30562596
276.87374 0.30540706
277.08081 0.30518847
277.28788 0.30497019
277.49495 0.30475223
277.70202 0.30453457
277.90909 0.30431723
278.11616 0.3041002
278.32323 0.30388348
278.5303 0.30366706
278.73737 0.30345096
278.94444 0.30323516
279.15152 0.30301967
279.35859 0.30280448
279.56566 0.3025896
279.77273 0.30237502
279.9798 0.30216075
280.18687 0.30194678
280.39394 0.30173312
280.60101 0.30151975
280.80808 0.30130669
281.01515 0.30109393
281.22222 0.30088147
281.42929 0.30066931
281.63636 0.30045745
281.84343 0.30024589
282.05051 0.30003462
282.25758 0.29982365
282.46465 0.29961298
282.67172 0.2994026
282.87879 0.29919252
283.08586 0.29898273
283.29293 0.29877324
283.5 0.29856404
283.70707 0.29835514
283.91414 0.29814652
284.12121 0.2979382
284.32828 0.29773017
284.53535 0.29752243
284.74242 0.29731497
284.94949 0.29710781
285.15657 0.29690094
285.36364 0.29669435
285.57071 0.29648805
285.77778 0.29628204
285.98485 0.29607631
286.19192 0.29587087
286.39899 0.29566572
286.60606 0.29546084
286.81313 0.29525626
287.0202 0.29505195
287.22727 0.29484793
287.43434 0.29464419
287.64141 0.29444073
287.84848 0.29423755
288.05556 0.29403465
288.26263 0.29383204
288.4697 0.2936297
288.67677 0.29342764
288.88384 0.29322585
289.09091 0.29302435
289.29798 0.29282312
289.50505 0.29262217
289.71212 0.29242149
289.91919 0.29222109
290.12626 0.29202096
290.33333 0.29182111
290.5404 0.29162153
290.74747 0.29142222
290.95455 0.29122318
291.16162 0.29102442
291.36869 0.29082593
291.57576 0.29062771
291.78283 0.29042976
291.9899 0.29023207
292.19697 0.29003466
292.40404 0.28983752
292.61111 0.28964064
292.81818 0.28944403
293.02525 0.28924769
293.23232 0.28905161
293.43939 0.2888558
293.64646 0.28866025
293.85354 0.28846497
294.06061 0.28826995
294.26768 0.2880752
294.47475 0.28788071
294.68182 0.28768648
294.88889 0.28749251
295.09596 0.28729881
295.30303 0.28710536
295.5101 0.28691218
295.71717 0.28671926
295.92424 0.28652659
296.13131 0.28633418
296.33838 0.28614204
296.54545 0.28595015
296.75253 0.28575851
296.9596 0.28556714
297.16667 0.28537602
297.37374 0.28518515
297.58081 0.28499454
297.78788 0.28480419
297.99495 0.28461409
298.20202 0.28442424
298.40909 0.28423465
298.61616 0.28404531
298.82323 0.28385622
299.0303 0.28366738
299.23737 0.28347879
299.44444 0.28329046
299.65152 0.28310237
299.85859 0.28291453
300.06566 0.28272695
300.27273 0.28253961
300.4798 0.28235252
300.68687 0.28216567
300.89394 0.28197908
301.10101 0.28179273
301.30808 0.28160663
301.51515 0.28142077
301.72222 0.28123516
301.92929 0.28104979
302.13636 0.28086467
302.34343 0.28067979
302.55051 0.28049515
302.75758 0.28031076
302.96465 0.2801266
303.17172 0.27994269
303.37879 0.27975903
303.58586 0.2795756
303.79293 0.27939241
304 0.27920947
304.20707 0.27902676
304.41414 0.27884429
304.62121 0.27866206
304.82828 0.27848007
305.03535 0.27829831
305.24242 0.27811679
305.44949 0.27793551
305.65657 0.27775447
305.86364 0.27757366
306.07071 0.27739309
306.27778 0.27721275
306.48485 0.27703264
306.69192 0.27685277
306.89899 0.27667313
307.10606 0.27649373
307.31313 0.27631456
307.5202 0.27613562
307.72727 0.27595691
307.93434 0.27577843
308.14141 0.27560019
308.34848 0.27542217
308.55556 0.27524438
308.76263 0.27506683
308.9697 0.2748895
309.17677 0.2747124
309.38384 0.27453553
309.59091 0.27435888
309.79798 0.27418247
310.00505 0.27400628
310.21212 0.27383031
310.41919 0.27365458
310.62626 0.27347906
310.83333 0.27330378
311.0404 0.27312871
311.24747 0.27295387
311.45455 0.27277926
311.66162 0.27260487
311.86869 0.2724307
312.07576 0.27225675
312.28283 0.27208303
312.4899 0.27190953
312.69697 0.27173624
312.90404 0.27156318
313.11111 0.27139034
313.31818 0.27121772
313.52525 0.27104532
313.73232 0.27087314
313.93939 0.27070117
314.14646 0.27052943
314.35354 0.2703579
314.56061 0.27018659
314.76768 0.2700155
314.97475 0.26984462
315.18182 0.26967396
315.38889 0.26950351
315.59596 0.26933328
315.80303 0.26916327
316.0101 0.26899347
316.21717 0.26882388
316.42424 0.26865451
316.63131 0.26848535
316.83838 0.2683164
317.04545 0.26814767
317.25253 0.26797915
317.4596 0.26781084
317.66667 0.26764274
317.87374 0.26747485
318.08081 0.26730718
318.28788 0.26713971
318.49495 0.26697245
318.70202 0.2668054
318.90909 0.26663856
319.11616 0.26647193
319.32323 0.26630551
319.5303 0.26613929
319.73737 0.26597329
319.94444 0.26580749
320.15152 0.26564189
320.35859 0.2654765
320.56566 0.26531132
320.77273 0.26514635
320.9798 0.26498157
321.18687 0.26481701
321.39394 0.26465264
321.60101 0.26448849
321.80808 0.26432453
322.01515 0.26416078
322.22222 0.26399723
322.42929 0.26383388
322.63636 0.26367074
322.84343 0.26350779
323.05051 0.26334505
323.25758 0.26318251
323.46465 0.26302017
323.67172 0.26285803
323.87879 0.26269609
324.08586 0.26253435
324.29293 0.26237281
324.5 0.26221146
324.70707 0.26205032
324.91414 0.26188937
325.12121 0.26172862
325.32828 0.26156807
325.53535 0.26140771
325.74242 0.26124755
325.94949 0.26108759
326.15657 0.26092782
326.36364 0.26076825
326.57071 0.26060888
326.77778 0.26044969
326.98485 0.26029071
327.19192 0.26013191
327.39899 0.25997331
327.60606 0.25981491
327.81313 0.25965669
328.0202 0.25949867
328.22727 0.25934084
328.43434 0.2591832
328.64141 0.25902576
328.84848 0.2588685
329.05556 0.25871144
329.26263 0.25855457
329.4697 0.25839788
329.67677 0.25824139
329.88384 0.25808509
330.09091 0.25792897
330.29798 0.25777305
330.50505 0.25761731
330.71212 0.25746176
330.91919 0.2573064
331.12626 0.25715122
331.33333 0.25699624
331.5404 0.25684144
331.74747 0.25668682
331.95455 0.25653239
332.16162 0.25637815
332.36869 0.25622409
332.57576 0.25607022
332.78283 0.25591653
332.9899 0.25576303
333.19697 0.25560971
333.40404 0.25545658
333.61111 0.25530362
333.81818 0.25515086
334.02525 0.25499827
334.23232 0.25484587
334.43939 0.25469364
334.64646 0.2545416
334.85354 0.25438975
335.06061 0.25423807
335.26768 0.25408657
335.47475 0.25393526
335.68182 0.25378412
335.88889 0.25363316
336.09596 0.25348239
336.30303 0.25333179
336.5101 0.25318137
336.71717 0.25303113
336.92424 0.25288107
337.13131 0.25273118
337.33838 0.25258148
337.54545 0.25243195
337.75253 0.25228259
337.9596 0.25213342
338.16667 0.25198442
338.37374 0.2518356
338.58081 0.25168695
338.78788 0.25153848
338.99495 0.25139018
339.20202 0.25124206
339.40909 0.25109411
339.61616 0.25094633
339.82323 0.25079873
340.0303 0.25065131
340.23737 0.25050405
340.44444 0.25035697
340.65152 0.25021006
340.85859 0.25006333
341.06566 0.24991676
341.27273 0.24977037
341.4798 0.24962415
341.68687 0.2494781
341.89394 0.24933222
342.10101 0.24918652
342.30808 0.24904098
342.51515 0.24889561
342.72222 0.24875041
342.92929 0.24860538
343.13636 0.24846052
343.34343 0.24831583
343.55051 0.24817131
343.75758 0.24802695
343.96465 0.24788277
344.17172 0.24773875
344.37879 0.24759489
344.58586 0.24745121
344.79293 0.24730769
345 0.24716434
345.20707 0.24702115
345.41414 0.24687813
345.62121 0.24673528
345.82828 0.24659259
346.03535 0.24645006
346.24242 0.2463077
346.44949 0.24616551
346.65657 0.24602348
346.86364 0.24588161
347.07071 0.2457399
347.27778 0.24559836
347.48485 0.24545699
347.69192 0.24531577
347.89899 0.24517472
348.10606 0.24503383
348.31313 0.2448931
348.5202 0.24475253
348.72727 0.24461212
348.93434 0.24447188
349.14141 0.24433179
349.34848 0.24419187
349.55556 0.24405211
349.76263 0.2439125
349.9697 0.24377306
350.17677 0.24363377
350.38384 0.24349465
350.59091 0.24335568
350.79798 0.24321687
351.00505 0.24307822
351.21212 0.24293973
351.41919 0.2428014
351.62626 0.24266322
351.83333 0.2425252
352.0404 0.24238734
352.24747 0.24224963
352.45455 0.24211208
352.66162 0.24197469
352.86869 0.24183745
353.07576 0.24170037
353.28283 0.24156344
353.4899 0.24142667
353.69697 0.24129005
353.90404 0.24115359
354.11111 0.24101728
354.31818 0.24088112
354.52525 0.24074512
354.73232 0.24060928
354.93939 0.24047358
355.14646 0.24033804
355.35354 0.24020265
355.56061 0.24006742
355.76768 0.23993233
355.97475 0.2397974
356.18182 0.23966262
356.38889 0.23952799
356.59596 0.23939351
356.80303 0.23925919
357.0101 0.23912501
357.21717 0.23899099
357.42424 0.23885711
357.63131 0.23872339
357.83838 0.23858981
358.04545 0.23845638
358.25253 0.23832311
358.4596 0.23818998
358.66667 0.238057
358.87374 0.23792417
359.08081 0.23779148
359.28788 0.23765895
359.49495 0.23752656
359.70202 0.23739432
359.90909 0.23726223
360.11616 0.23713028
360.32323 0.23699848
360.5303 0.23686683
360.73737 0.23673532
360.94444 0.23660396
361.15152 0.23647275
361.35859 0.23634168
361.56566 0.23621075
361.77273 0.23607997
361.9798 0.23594934
362.18687 0.23581885
362.39394 0.2356885
362.60101 0.2355583
362.80808 0.23542824
363.01515 0.23529833
363.22222 0.23516856
363.42929 0.23503893
363.63636 0.23490944
363.84343 0.2347801
364.05051 0.2346509
364.25758 0.23452184
364.46465 0.23439292
364.67172 0.23426415
364.87879 0.23413552
365.08586 0.23400702
365.29293 0.23387867
365.5 0.23375046
365.70707 0.23362239
365.91414 0.23349446
366.12121 0.23336667
366.32828 0.23323902
366.53535 0.23311151
366.74242 0.23298414
366.94949 0.23285691
367.15657 0.23272981
367.36364 0.23260286
367.57071 0.23247604
367.77778 0.23234937
367.98485 0.23222283
368.19192 0.23209642
368.39899 0.23197016
368.60606 0.23184403
368.81313 0.23171804
369.0202 0.23159219
369.22727 0.23146647
369.43434 0.23134089
369.64141 0.23121545
369.84848 0.23109014
370.05556 0.23096497
370.26263 0.23083993
370.4697 0.23071503
370.67677 0.23059026
370.88384 0.23046563
371.09091 0.23034113
371.29798 0.23021677
371.50505 0.23009254
371.71212 0.22996845
371.91919 0.22984449
372.12626 0.22972066
372.33333 0.22959697
372.5404 0.22947341
372.74747 0.22934998
372.95455 0.22922669
373.16162 0.22910352
373.36869 0.22898049
373.57576 0.2288576
373.78283 0.22873483
373.9899 0.2286122
374.19697 0.22848969
374.40404 0.22836732
374.61111 0.22824508
374.81818 0.22812297
375.02525 0.22800099
375.23232 0.22787914
375.43939 0.22775742
375.64646 0.22763583
375.85354 0.22751437
376.06061 0.22739304
376.26768 0.22727184
376.47475 0.22715077
376.68182 0.22702983
376.88889 0.22690902
377.09596 0.22678833
377.30303 0.22666778
377.5101 0.22654735
377.71717 0.22642705
377.92424 0.22630687
378.13131 0.22618683
378.33838 0.22606691
378.54545 0.22594712
378.75253 0.22582745
378.9596 0.22570792
379.16667 0.22558851
379.37374 0.22546922
379.58081 0.22535006
379.78788 0.22523103
379.99495 0.22511212
380.20202 0.22499334
380.40909 0.22487468
380.61616 0.22475615
380.82323 0.22463775
381.0303 0.22451946
381.23737 0.22440131
381.44444 0.22428327
381.65152 0.22416537
381.85859 0.22404758
382.06566 0.22392992
382.27273 0.22381238
382.4798 0.22369497
382.68687 0.22357768
382.89394 0.22346051
383.10101 0.22334346
383.30808 0.22322654
383.51515 0.22310974
383.72222 0.22299306
383.92929 0.2228765
384.13636 0.22276007
384.34343 0.22264376
384.55051 0.22252756
384.75758 0.22241149
384.96465 0.22229554
385.17172 0.22217972
385.37879 0.22206401
385.58586 0.22194842
385.79293 0.22183295
386 0.22171761
386.20707 0.22160238
386.41414 0.22148727
386.62121 0.22137228
386.82828 0.22125741
387.03535 0.22114266
387.24242 0.22102803
387.44949 0.22091352
387.65657 0.22079913
387.86364 0.22068485
388.07071 0.2205707
388.27778 0.22045666
388.48485 0.22034274
388.69192 0.22022893
388.89899 0.22011525
389.10606 0.22000168
389.31313 0.21988823
389.5202 0.2197749
389.72727 0.21966168
389.93434 0.21954858
390.14141 0.21943559
390.34848 0.21932272
390.55556 0.21920997
390.76263 0.21909734
390.9697 0.21898482
391.17677 0.21887241
391.38384 0.21876012
391.59091 0.21864795
391.79798 0.21853589
392.00505 0.21842394
392.21212 0.21831211
392.41919 0.2182004
392.62626 0.21808879
392.83333 0.21797731
393.0404 0.21786593
393.24747 0.21775467
393.45455 0.21764353
393.66162 0.2175325
393.86869 0.21742158
394.07576 0.21731077
394.28283 0.21720008
394.4899 0.2170895
394.69697 0.21697903
394.90404 0.21686867
395.11111 0.21675843
395.31818 0.2166483
395.52525 0.21653828
395.73232 0.21642837
395.93939 0.21631857
396.14646 0.21620889
396.35354 0.21609931
396.56061 0.21598985
396.76768 0.2158805
396.97475 0.21577126
397.18182 0.21566212
397.38889 0.2155531
397.59596 0.21544419
397.80303 0.21533539
398.0101 0.2152267
398.21717 0.21511812
398.42424 0.21500965
398.63131 0.21490129
398.83838 0.21479303
399.04545 0.21468489
399.25253 0.21457685
399.4596 0.21446893
399.66667 0.21436111
399.87374 0.2142534
400.08081 0.2141458
400.28788 0.21403831
400.49495 0.21393092
400.70202 0.21382364
400.90909 0.21371647
401.11616 0.21360941
401.32323 0.21350245
401.5303 0.2133956
401.73737 0.21328886
401.94444 0.21318223
402.15152 0.2130757
402.35859 0.21296928
402.56566 0.21286296
402.77273 0.21275675
402.9798 0.21265065
403.18687 0.21254465
403.39394 0.21243876
403.60101 0.21233297
403.80808 0.21222729
404.01515 0.21212171
404.22222 0.21201624
404.42929 0.21191087
404.63636 0.21180561
404.84343 0.21170045
405.05051 0.2115954
405.25758 0.21149045
405.46465 0.21138561
405.67172 0.21128087
405.87879 0.21117623
406.08586 0.2110717
406.29293 0.21096727
406.5 0.21086294
406.70707 0.21075872
406.91414 0.21065459
407.12121 0.21055058
407.32828 0.21044666
407.53535 0.21034285
407.74242 0.21023914
407.94949 0.21013553
408.15657 0.21003202
408.36364 0.20992862
408.57071 0.20982532
408.77778 0.20972212
408.98485 0.20961902
409.19192 0.20951602
409.39899 0.20941312
409.60606 0.20931033
409.81313 0.20920763
410.0202 0.20910504
410.22727 0.20900254
410.43434 0.20890015
410.64141 0.20879786
410.84848 0.20869566
411.05556 0.20859357
411.26263 0.20849158
411.4697 0.20838969
411.67677 0.20828789
411.88384 0.2081862
412.09091 0.2080846
412.29798 0.20798311
412.50505 0.20788171
412.71212 0.20778041
412.91919 0.20767921
413.12626 0.20757811
413.33333 0.20747711
413.5404 0.2073762
413.74747 0.2072754
413.95455 0.20717469
414.16162 0.20707408
414.36869 0.20697357
414.57576 0.20687315
414.78283 0.20677283
414.9899 0.20667261
415.19697 0.20657249
415.40404 0.20647246
415.61111 0.20637253
415.81818 0.2062727
416.02525 0.20617296
416.23232 0.20607332
416.43939 0.20597378
416.64646 0.20587433
416.85354 0.20577498
417.06061 0.20567572
417.26768 0.20557656
417.47475 0.2054775
417.68182 0.20537853
417.88889 0.20527966
418.09596 0.20518088
418.30303 0.20508219
418.5101 0.2049836
418.71717 0.20488511
418.92424 0.20478671
419.13131 0.2046884
419.33838 0.20459019
419.54545 0.20449208
419.75253 0.20439406
419.9596 0.20429613
420.16667 0.20419829
420.37374 0.20410055
420.58081 0.2040029
420.78788 0.20390535
420.99495 0.20380789
421.20202 0.20371052
421.40909 0.20361325
421.61616 0.20351606
421.82323 0.20341897
422.0303 0.20332198
422.23737 0.20322507
422.44444 0.20312826
422.65152 0.20303154
422.85859 0.20293491
423.06566 0.20283838
423.27273 0.20274194
423.4798 0.20264558
423.68687 0.20254932
423.89394 0.20245315
424.10101 0.20235708
424.30808 0.20226109
424.51515 0.20216519
424.72222 0.20206939
424.92929 0.20197367
425.13636 0.20187805
425.34343 0.20178252
425.55051 0.20168707
425.75758 0.20159172
425.96465 0.20149646
426.17172 0.20140129
426.37879 0.2013062
426.58586 0.20121121
426.79293 0.20111631
427 0.2010215
427.20707 0.20092677
427.41414 0.20083214
427.62121 0.20073759
427.82828 0.20064313
428.03535 0.20054877
428.24242 0.20045449
428.44949 0.2003603
428.65657 0.20026619
428.86364 0.20017218
429.07071 0.20007825
429.27778 0.19998442
429.48485 0.19989067
429.69192 0.199797
429.89899 0.19970343
430.10606 0.19960994
430.31313 0.19951654
430.5202 0.19942323
430.72727 0.19933001
430.93434 0.19923687
431.14141 0.19914382
431.34848 0.19905086
431.55556 0.19895798
431.76263 0.19886519
431.9697 0.19877249
432.17677 0.19867987
432.38384 0.19858734
432.59091 0.1984949
432.79798 0.19840254
433.00505 0.19831026
433.21212 0.19821808
433.41919 0.19812598
433.62626 0.19803396
433.83333 0.19794203
434.0404 0.19785019
434.24747 0.19775843
434.45455 0.19766675
434.66162 0.19757516
434.86869 0.19748366
435.07576 0.19739224
435.28283 0.1973009
435.4899 0.19720965
435.69697 0.19711848
435.90404 0.1970274
436.11111 0.1969364
436.31818 0.19684549
436.52525 0.19675466
436.73232 0.19666391
436.93939 0.19657325
437.14646 0.19648267
437.35354 0.19639217
437.56061 0.19630176
437.76768 0.19621143
437.97475 0.19612118
438.18182 0.19603102
438.38889 0.19594094
438.59596 0.19585094
438.80303 0.19576103
439.0101 0.19567119
439.21717 0.19558144
439.42424 0.19549178
439.63131 0.19540219
439.83838 0.19531269
440.04545 0.19522326
440.25253 0.19513393
440.4596 0.19504467
440.66667 0.19495549
440.87374 0.1948664
441.08081 0.19477738
441.28788 0.19468845
441.49495 0.1945996
441.70202 0.19451083
441.90909 0.19442214
442.11616 0.19433353
442.32323 0.194245
442.5303 0.19415656
442.73737 0.19406819
442.94444 0.1939799
443.15152 0.1938917
443.35859 0.19380357
443.56566 0.19371553
443.77273 0.19362756
443.9798 0.19353968
444.18687 0.19345187
444.39394 0.19336414
444.60101 0.1932765
444.80808 0.19318893
445.01515 0.19310144
445.22222 0.19301403
445.42929 0.1929267
445.63636 0.19283945
445.84343 0.19275228
446.05051 0.19266519
446.25758 0.19257817
446.46465 0.19249124
446.67172 0.19240438
446.87879 0.1923176
447.08586 0.1922309
447.29293 0.19214428
447.5 0.19205773
447.70707 0.19197127
447.91414 0.19188488
448.12121 0.19179857
448.32828 0.19171233
448.53535 0.19162618
448.74242 0.1915401
448.94949 0.1914541
449.15657 0.19136817
449.36364 0.19128233
449.57071 0.19119656
449.77778 0.19111086
449.98485 0.19102525
450.19192 0.19093971
450.39899 0.19085424
450.60606 0.19076886
450.81313 0.19068355
451.0202 0.19059831
451.22727 0.19051315
451.43434 0.19042807
451.64141 0.19034307
451.84848 0.19025814
452.05556 0.19017328
452.26263 0.1900885
452.4697 0.1900038
452.67677 0.18991917
452.88384 0.18983462
453.09091 0.18975014
453.29798 0.18966574
453.50505 0.18958141
453.71212 0.18949716
453.91919 0.18941299
454.12626 0.18932888
454.33333 0.18924486
454.5404 0.1891609
454.74747 0.18907702
454.95455 0.18899322
455.16162 0.18890949
455.36869 0.18882583
455.57576 0.18874225
455.78283 0.18865875
455.9899 0.18857531
456.19697 0.18849195
456.40404 0.18840866
456.61111 0.18832545
456.81818 0.18824231
457.02525 0.18815925
457.23232 0.18807625
457.43939 0.18799333
457.64646 0.18791049
457.85354 0.18782771
458.06061 0.18774501
458.26768 0.18766239
458.47475 0.18757983
458.68182 0.18749735
458.88889 0.18741494
459.09596 0.1873326
459.30303 0.18725033
459.5101 0.18716814
459.71717 0.18708602
459.92424 0.18700397
460.13131 0.18692199
460.33838 0.18684009
460.54545 0.18675826
460.75253 0.18667649
460.9596 0.1865948
461.16667 0.18651319
461.37374 0.18643164
461.58081 0.18635016
461.78788 0.18626876
461.99495 0.18618742
462.20202 0.18610616
462.40909 0.18602497
462.61616 0.18594385
462.82323 0.1858628
463.0303 0.18578182
463.23737 0.18570091
463.44444 0.18562007
463.65152 0.1855393
463.85859 0.1854586
464.06566 0.18537797
464.27273 0.18529742
464.4798 0.18521693
464.68687 0.18513651
464.89394 0.18505616
465.10101 0.18497588
465.30808 0.18489567
465.51515 0.18481554
465.72222 0.18473547
465.92929 0.18465546
466.13636 0.18457553
466.34343 0.18449567
466.55051 0.18441588
466.75758 0.18433615
466.96465 0.1842565
467.17172 0.18417691
467.37879 0.18409739
467.58586 0.18401795
467.79293 0.18393856
468 0.18385925
468.20707 0.18378001
468.41414 0.18370083
468.62121 0.18362173
468.82828 0.18354269
469.03535 0.18346372
469.24242 0.18338481
469.44949 0.18330598
469.65657 0.18322721
469.86364 0.18314851
470.07071 0.18306988
470.27778 0.18299131
470.48485 0.18291282
470.69192 0.18283439
470.89899 0.18275602
471.10606 0.18267773
471.31313 0.1825995
471.5202 0.18252134
471.72727 0.18244324
471.93434 0.18236521
472.14141 0.18228725
472.34848 0.18220936
472.55556 0.18213153
472.76263 0.18205377
472.9697 0.18197607
473.17677 0.18189844
473.38384 0.18182088
473.59091 0.18174338
473.79798 0.18166595
474.00505 0.18158859
474.21212 0.18151129
474.41919 0.18143406
474.62626 0.18135689
474.83333 0.18127979
475.0404 0.18120275
475.24747 0.18112578
475.45455 0.18104888
475.66162 0.18097204
475.86869 0.18089526
476.07576 0.18081855
476.28283 0.18074191
476.4899 0.18066533
476.69697 0.18058881
476.90404 0.18051236
477.11111 0.18043598
477.31818 0.18035965
477.52525 0.1802834
477.73232 0.18020721
477.93939 0.18013108
478.14646 0.18005502
478.35354 0.17997902
478.56061 0.17990308
478.76768 0.17982721
478.97475 0.1797514
479.18182 0.17967566
479.38889 0.17959998
479.59596 0.17952437
479.80303 0.17944881
480.0101 0.17937333
480.21717 0.1792979
480.42424 0.17922254
480.63131 0.17914724
480.83838 0.17907201
481.04545 0.17899684
481.25253 0.17892173
481.4596 0.17884668
481.66667 0.1787717
481.87374 0.17869678
482.08081 0.17862192
482.28788 0.17854713
482.49495 0.1784724
482.70202 0.17839773
482.90909 0.17832312
483.11616 0.17824858
483.32323 0.17817409
483.5303 0.17809967
483.73737 0.17802532
483.94444 0.17795102
484.15152 0.17787679
484.35859 0.17780262
484.56566 0.17772851
484.77273 0.17765446
484.9798 0.17758047
485.18687 0.17750655
485.39394 0.17743268
485.60101 0.17735888
485.80808 0.17728514
486.01515 0.17721146
486.22222 0.17713784
486.42929 0.17706429
486.63636 0.17699079
486.84343 0.17691736
487.05051 0.17684398
487.25758 0.17677067
487.46465 0.17669742
487.67172 0.17662422
487.87879 0.17655109
488.08586 0.17647802
488.29293 0.17640501
488.5 0.17633206
488.70707 0.17625917
488.91414 0.17618635
489.12121 0.17611358
489.32828 0.17604087
489.53535 0.17596822
489.74242 0.17589563
489.94949 0.1758231
490.15657 0.17575063
490.36364 0.17567822
490.57071 0.17560587
490.77778 0.17553358
490.98485 0.17546135
491.19192 0.17538918
491.39899 0.17531707
491.60606 0.17524501
491.81313 0.17517302
492.0202 0.17510109
492.22727 0.17502921
492.43434 0.1749574
492.64141 0.17488564
492.84848 0.17481394
493.05556 0.1747423
493.26263 0.17467072
493.4697 0.1745992
493.67677 0.17452773
493.88384 0.17445633
494.09091 0.17438498
494.29798 0.17431369
494.50505 0.17424246
494.71212 0.17417129
494.91919 0.17410017
495.12626 0.17402912
495.33333 0.17395812
495.5404 0.17388718
495.74747 0.1738163
495.95455 0.17374547
496.16162 0.1736747
496.36869 0.17360399
496.57576 0.17353334
496.78283 0.17346275
496.9899 0.17339221
497.19697 0.17332173
497.40404 0.17325131
497.61111 0.17318094
497.81818 0.17311064
498.02525 0.17304038
498.23232 0.17297019
498.43939 0.17290005
498.64646 0.17282997
498.85354 0.17275995
499.06061 0.17268998
499.26768 0.17262007
499.47475 0.17255022
499.68182 0.17248042
499.88889 0.17241068
500.09596 0.172341
500.30303 0.17227137
500.5101 0.1722018
500.71717 0.17213228
500.92424 0.17206282
501.13131 0.17199342
501.33838 0.17192407
501.54545 0.17185478
501.75253 0.17178555
501.9596 0.17171637
502.16667 0.17164724
502.37374 0.17157818
502.58081 0.17150916
502.78788 0.1714402
502.99495 0.1713713
503.20202 0.17130246
503.40909 0.17123367
503.61616 0.17116493
503.82323 0.17109625
504.0303 0.17102762
504.23737 0.17095905
504.44444 0.17089054
504.65152 0.17082207
504.85859 0.17075367
505.06566 0.17068532
505.27273 0.17061702
505.4798 0.17054878
505.68687 0.17048059
505.89394 0.17041246
506.10101 0.17034438
506.30808 0.17027636
506.51515 0.17020839
506.72222 0.17014047
506.92929 0.17007261
507.13636 0.1700048
507.34343 0.16993705
507.55051 0.16986935
507.75758 0.1698017
507.96465 0.16973411
508.17172 0.16966657
508.37879 0.16959909
508.58586 0.16953166
508.79293 0.16946428
509 0.16939696
509.20707 0.16932969
509.41414 0.16926247
509.62121 0.16919531
509.82828 0.1691282
510.03535 0.16906115
510.24242 0.16899414
510.44949 0.16892719
510.65657 0.16886029
510.86364 0.16879345
511.07071 0.16872666
511.27778 0.16865992
511.48485 0.16859323
511.69192 0.1685266
511.89899 0.16846002
512.10606 0.16839349
512.31313 0.16832702
512.5202 0.1682606
512.72727 0.16819422
512.93434 0.16812791
513.14141 0.16806164
513.34848 0.16799543
513.55556 0.16792927
513.76263 0.16786316
513.9697 0.1677971
514.17677 0.16773109
514.38384 0.16766514
514.59091 0.16759924
514.79798 0.16753339
515.00505 0.16746759
515.21212 0.16740185
515.41919 0.16733615
515.62626 0.16727051
515.83333 0.16720492
516.0404 0.16713937
516.24747 0.16707389
516.45455 0.16700845
516.66162 0.16694306
516.86869 0.16687773
517.07576 0.16681244
517.28283 0.16674721
517.4899 0.16668203
517.69697 0.1666169
517.90404 0.16655182
518.11111 0.16648679
518.31818 0.16642181
518.52525 0.16635688
518.73232 0.166292
518.93939 0.16622718
519.14646 0.1661624
519.35354 0.16609767
519.56061 0.166033
519.76768 0.16596837
519.97475 0.1659038
520.18182 0.16583927
520.38889 0.1657748
520.59596 0.16571038
520.80303 0.165646
521.0101 0.16558168
521.21717 0.1655174
521.42424 0.16545318
521.63131 0.165389
521.83838 0.16532488
522.04545 0.1652608
522.25253 0.16519678
522.4596 0.1651328
522.66667 0.16506888
522.87374 0.165005
523.08081 0.16494117
523.28788 0.16487739
523.49495 0.16481367
523.70202 0.16474999
523.90909 0.16468636
524.11616 0.16462278
524.32323 0.16455924
524.5303 0.16449576
524.73737 0.16443233
524.94444 0.16436894
525.15152 0.1643056
525.35859 0.16424232
525.56566 0.16417908
525.77273 0.16411589
525.9798 0.16405275
526.18687 0.16398965
526.39394 0.16392661
526.60101 0.16386361
526.80808 0.16380067
527.01515 0.16373777
527.22222 0.16367492
527.42929 0.16361211
527.63636 0.16354936
527.84343 0.16348665
528.05051 0.16342399
528.25758 0.16336138
528.46465 0.16329882
528.67172 0.16323631
528.87879 0.16317384
529.08586 0.16311142
529.29293 0.16304905
529.5 0.16298673
529.70707 0.16292445
529.91414 0.16286222
530.12121 0.16280004
530.32828 0.16273791
530.53535 0.16267582
530.74242 0.16261378
530.94949 0.16255179
531.15657 0.16248985
531.36364 0.16242795
531.57071 0.1623661
531.77778 0.1623043
531.98485 0.16224254
532.19192 0.16218084
532.39899 0.16211917
532.60606 0.16205756
532.81313 0.16199599
533.0202 0.16193447
533.22727 0.161873
533.43434 0.16181157
533.64141 0.16175019
533.84848 0.16168885
534.05556 0.16162756
534.26263 0.16156632
534.4697 0.16150513
534.67677 0.16144398
534.88384 0.16138288
535.09091 0.16132182
535.29798 0.16126081
535.50505 0.16119984
535.71212 0.16113893
535.91919 0.16107805
536.12626 0.16101723
536.33333 0.16095645
536.5404 0.16089571
536.74747 0.16083503
536.95455 0.16077438
537.16162 0.16071379
537.36869 0.16065323
537.57576 0.16059273
537.78283 0.16053227
537.9899 0.16047185
538.19697 0.16041149
538.40404 0.16035116
538.61111 0.16029088
538.81818 0.16023065
539.02525 0.16017046
539.23232 0.16011032
539.43939 0.16005022
539.64646 0.15999017
539.85354 0.15993016
540.06061 0.1598702
540.26768 0.15981028
540.47475 0.15975041
540.68182 0.15969058
540.88889 0.1596308
541.09596 0.15957106
541.30303 0.15951137
541.5101 0.15945172
541.71717 0.15939211
541.92424 0.15933255
542.13131 0.15927304
542.33838 0.15921357
542.54545 0.15915414
542.75253 0.15909476
542.9596 0.15903542
543.16667 0.15897613
543.37374 0.15891688
543.58081 0.15885768
543.78788 0.15879851
543.99495 0.1587394
544.20202 0.15868032
544.40909 0.1586213
544.61616 0.15856231
544.82323 0.15850337
545.0303 0.15844447
545.23737 0.15838562
545.44444 0.15832681
545.65152 0.15826804
545.85859 0.15820932
546.06566 0.15815064
546.27273 0.158092
546.4798 0.15803341
546.68687 0.15797486
546.89394 0.15791636
547.10101 0.1578579
547.30808 0.15779948
547.51515 0.1577411
547.72222 0.15768277
547.92929 0.15762448
548.13636 0.15756623
548.34343 0.15750803
548.55051 0.15744987
548.75758 0.15739175
548.96465 0.15733368
549.17172 0.15727565
549.37879 0.15721766
549.58586 0.15715971
549.79293 0.15710181
&

